$P_1$--Nonconforming Quadrilateral Finite Element Space with Periodic Boundary Conditions: Part II. Application to the Nonconforming Heterogeneous Multiscale Method

A homogenization approach is one of effective strategies to solve multiscale elliptic problems approximately. The finite element heterogeneous multiscale method (FEHMM) which is based on the finite element makes possible to simulate such process numerically. In this paper we introduce a FEHMM scheme for multiscale elliptic problems based on nonconforming spaces. In particular we use the noconforming element with the periodic boundary condition introduced in the companion paper. Theoretical analysis derives a priori error estimates in the standard Sobolev norms. Several numerical results which confirm our analysis are provided.

==> graphics/graph_abdulle_nonintegerepsilon_3qp_dssy_dssy.m <==
% result for Abdulle-dssy-dssy: non integer multiple sampling domain

clear;

% epsilon=1/1000
% eps: periodic coupling
% 1.1eps, 1.9eps, sqrt(eps) : dirichlet coupling
% H = 1/2, 1/4, 1/8, 1/16, 1/32
% h/delta = 1/128 for diri.

% delta = 1.1*eps, 1.9*eps, sqrt(epsilon)

% quadrature rule : macro 3qp + micro 4qp + error 5qp

H=[1/2 1/4 1/8 1/16 1/32 1/64 1/128];
d_e=[1.1 1.9 sqrt(0.001)/0.001];

l2err=zeros(size(H,2),size(d_e,2));
h1err=zeros(size(H,2),size(d_e,2));
a0err=zeros(size(H,2),size(d_e,2));

% H=1/2
l2err(1,:)=[9.5092664E-03 8.9080842E-03 8.7304799E-03];
h1err(1,:)=[7.5260494E-02 7.5514924E-02 7.5700996E-02];
a0err(1,:)=[1.6271910E-01 9.0224225E-02 4.8114668E-02];

% H=1/4
l2err(2,:)=[2.8255345E-03 2.4163577E-03 2.8084065E-03];
h1err(2,:)=[3.8066177E-02 3.8035668E-02 3.8003958E-02];
a0err(2,:)=[9.0768703E-02 5.1901611E-02 3.7405055E-02];

% H=1/8
l2err(3,:)=[2.6833387E-03 1.9872416E-03 1.6272080E-03];
h1err(3,:)=[2.0321644E-02 1.9634162E-02 1.9321473E-02];
a0err(3,:)=[1.8483816E-01 1.2066345E-01 5.0401854E-02];

% H=1/16
l2err(4,:)=[2.8548609E-03 1.7039842E-03 1.2907720E-03];
h1err(4,:)=[1.3882983E-02 1.1243424E-02 1.0217671E-02];
a0err(4,:)=[1.8292217E-01 1.1758380E-01 5.0783868E-02];

% H=1/32
l2err(5,:)=[2.8075898E-03 1.6326642E-03 1.2530805E-03];
h1err(5,:)=[1.1333022E-02 7.6416534E-03 6.1437148E-03];
a0err(5,:)=[1.8435883E-01 1.1988282E-01 5.0513932E-02];

% % H=1/64
% l2err(5,:)=[];
% h1err(5,:)=[];
% a0err(5,:)=[];
% 
% % H=1/128
% l2err(6,:)=[];
% h1err(6,:)=[];
% a0err(6,:)=[];

figure(1)
loglog(H,l2err(:,1),'ro-')
hold on
loglog(H,l2err(:,2),'bo-')
hold on
loglog(H,l2err(:,3),'ko-')
% hold on
% loglog(H,l2err(:,4),'bx-')
% hold on
% loglog(H,l2err(:,5),'c^-')
% hold on
% loglog(H,l2err(:,6),'b^-')
% hold on
% loglog(H,l2err(:,7),'k^-')
% hold on
% loglog(H,l2err(:,8),'m^-')
grid on
legend('\delta=1.1 \epsilon (Diri.)','\delta=1.9 \epsilon (Diri.)','\delta=\epsilon^{1/2}  (Diri.)', 'location','southeast')
xlabel('H')
title('Error in L^2')

figure(2)
loglog(H,h1err(:,1),'ro-')
hold on
loglog(H,h1err(:,2),'bo-')
hold on
loglog(H,h1err(:,3),'ko-')
% hold on
% loglog(H,h1err(:,4),'bx-')
% hold on
% loglog(H,h1err(:,5),'c^-')
% hold on
% loglog(H,h1err(:,6),'b^-')
% hold on
% loglog(H,h1err(:,7),'k^-')
% hold on
% loglog(H,h1err(:,8),'m^-')
grid on
legend('\delta=1.1 \epsilon (Diri.)','\delta=1.9 \epsilon (Diri.)','\delta=\epsilon^{1/2}  (Diri.)', 'location','southeast')
xlabel('H')
title('Error in H^1')

% figure(3)
% loglog(d_e,a0err(1,:),'ro-')
% grid on
% axis([0.001 1 0.00001 1])
% xlabel('h/\delta')
% title('Error of homogenized tensor')



==> graphics/graph_abdulle_nonintegerepsilon_5qp_dssy_dssy.m <==
% result for Abdulle-5qp-dssy-dssy: non integer multiple sampling domain

clear;

% epsilon=1/1000
% eps: periodic coupling
% 1.1eps, 1.66eps, sqrt(eps) : dirichlet coupling
% H = 1/2, 1/4, 1/8, 1/16, 1/32
% h/delta = 1/64 for peri. 1/128 for diri.

% delta = epsilon* 1.1, 1.66 (3qp)  sqrt(epsilon)

H=[1/2 1/4 1/8 1/16 1/32 1/64 1/128];
d_e=[1.1 5.0/3.0 sqrt(0.001)/0.001];

l2err=zeros(size(H,2),size(d_e,2));
h1err=zeros(size(H,2),size(d_e,2));
a0err=zeros(size(H,2),size(d_e,2));

% H=1/2
l2err(1,:)=[1.2247500E-02 1.2553628E-02 1.0979180E-02];
h1err(1,:)=[7.1231009E-02 7.1430609E-02 7.0718987E-02];
a0err(1,:)=[1.8282428E-01 2.8715101E-01 5.0841995E-02];

% H=1/4
l2err(2,:)=[4.9081400E-03 3.5919605E-03 3.4916036E-03];
h1err(2,:)=[3.6342809E-02 3.5535282E-02 3.5493792E-02];
a0err(2,:)=[1.4835689E-01 1.8409038E-01 4.3958263E-02];

% H=1/8
l2err(3,:)=[3.0184595E-03 1.8635758E-03 1.7415335E-03];
h1err(3,:)=[1.9344889E-02 1.8136399E-02 1.8056697E-02];
a0err(3,:)=[1.8483817E-01 2.9933575E-01 5.0438630E-02];

% H=1/16
l2err(4,:)=[2.8380723E-03 2.0486737E-03 1.3595695E-03];
h1err(4,:)=[1.2512282E-02 1.1568269E-02 9.6494058E-03];
a0err(4,:)=[1.8021999E-01 2.7182254E-01 5.1127101E-02];

% H=1/32
l2err(5,:)=[2.8516783E-03 1.9054068E-03 1.2573563E-03];
h1err(5,:)=[1.0080536E-02 7.9233097E-03 5.8770164E-03];
a0err(5,:)=[1.8368199E-01 2.9230502E-01 5.0754315E-02];

% % H=1/64
% l2err(5,:)=[];
% h1err(5,:)=[];
% a0err(5,:)=[];
% 
% % H=1/128
% l2err(6,:)=[];
% h1err(6,:)=[];
% a0err(6,:)=[];

figure(1)
loglog(H,l2err(:,1),'ro-')
hold on
loglog(H,l2err(:,2),'bo-')
hold on
loglog(H,l2err(:,3),'ko-')
% hold on
% loglog(H,l2err(:,4),'bx-')
% hold on
% loglog(H,l2err(:,5),'c^-')
% hold on
% loglog(H,l2err(:,6),'b^-')
% hold on
% loglog(H,l2err(:,7),'k^-')
% hold on
% loglog(H,l2err(:,8),'m^-')
grid on
legend('\delta/\epsilon=1.1 (Diri.)','\delta/\epsilon=1.66 (Diri.)','\delta=\epsilon^{1/2}  (Diri.)', 'location','southeast')
xlabel('H')
title('Error in L^2')

figure(2)
loglog(H,h1err(:,1),'ro-')
hold on
loglog(H,h1err(:,2),'bo-')
hold on
loglog(H,h1err(:,3),'ko-')
% hold on
% loglog(H,h1err(:,4),'bx-')
% hold on
% loglog(H,h1err(:,5),'c^-')
% hold on
% loglog(H,h1err(:,6),'b^-')
% hold on
% loglog(H,h1err(:,7),'k^-')
% hold on
% loglog(H,h1err(:,8),'m^-')
grid on
legend('\delta/\epsilon=1.1 (Diri.)','\delta/\epsilon=1.66 (Diri.)','\delta=\epsilon^{1/2}  (Diri.)', 'location','southeast')
xlabel('H')
title('Error in H^1')

% figure(3)
% loglog(d_e,a0err(1,:),'ro-')
% grid on
% axis([0.001 1 0.00001 1])
% xlabel('h/\delta')
% title('Error of homogenized tensor')



==> graphics/graph_abdulle_nonintegerepsilon_q1_q1.m <==
% result for Abdulle-q1-q1: non integer multiple sampling domain

clear;

% epsilon=1/1000
% eps: periodic coupling
% 1.1eps, 1.66eps, sqrt(eps) : dirichlet coupling
% H = 1/2, 1/4, 1/8, 1/16, 1/32
% h/delta = 1/64 for peri. 1/128 for diri.

% delta = epsilon* 1, 1.1, 1.66 (3qp) & sqrt(epsilon)

H=[1/2 1/4 1/8 1/16 1/32 1/64 1/128];
d_e=[1.0 1.1 5.0/3.0 sqrt(0.001)/0.001];

l2err=zeros(size(H,2),size(d_e,2));
h1err=zeros(size(H,2),size(d_e,2));
a0err=zeros(size(H,2),size(d_e,2));

% H=1/2
l2err(1,:)=[1.3180565E-02  1.4647672E-02  1.4097601E-02 1.4202995E-02 ] ;
h1err(1,:)=[8.3333336E-02  8.3568441E-02  8.3427432E-02 8.3449715E-02 ] ;
a0err(1,:)=[2.3178509E-04  1.6274290E-01  1.8406567E-01 6.2300087E-02 ] ;

% H=1/4
l2err(2,:)=[3.2995510E-03  4.1711939E-03  2.3015681E-03 4.4779896E-03 ] ;
h1err(2,:)=[4.1666672E-02  4.1795688E-02  4.1899914E-02 4.1896267E-02 ] ;
a0err(2,:)=[2.3177113E-04  9.0764587E-02  1.8406567E-01 5.1053514E-02 ] ;

% H=1/8
l2err(3,:)=[8.2930382E-04  3.0143863E-03  2.8733070E-03 2.3353883E-03 ] ;
h1err(3,:)=[2.0833345E-02  2.2073744E-02  2.1927883E-02 2.1449446E-02 ] ;
a0err(3,:)=[2.3177392E-04  1.8486071E-01  2.9938585E-01 6.3054370E-02 ] ;

% H=1/16
l2err(4,:)=[2.1176679E-04  2.9673103E-03  2.0765256E-03 1.7456402E-03 ] ;
h1err(4,:)=[1.0416690E-02  1.3665890E-02  1.2032259E-02 1.1542742E-02 ] ;
a0err(4,:)=[2.3177137E-04  1.8294483E-01  2.8778601E-01 6.3889379E-02 ] ;

% H=1/32
l2err(5,:)=[5.7472524E-05  2.8354504E-03  1.7924340E-03 1.6626646E-03] ;
h1err(5,:)=[5.2083810E-03  1.1257461E-02  1.1891638E-02 7.3252521E-03] ;
a0err(5,:)=[2.3177123E-04  1.8438141E-01  2.9645949E-01 6.4151276E-02] ;

% % H=1/64
% l2err(5,:)=[];
% h1err(5,:)=[];
% a0err(5,:)=[];
% 
% % H=1/128
% l2err(6,:)=[];
% h1err(6,:)=[];
% a0err(6,:)=[];

figure(1)
loglog(H,l2err(:,1),'ro-')
hold on
loglog(H,l2err(:,2),'bo-')
hold on
loglog(H,l2err(:,3),'ko-')
hold on
loglog(H,l2err(:,4),'mo-')
% hold on
% loglog(H,l2err(:,5),'c^-')
% hold on
% loglog(H,l2err(:,6),'b^-')
% hold on
% loglog(H,l2err(:,7),'k^-')
% hold on
% loglog(H,l2err(:,8),'m^-')
grid on
legend('3qp: \delta/\epsilon=1.0 (Peri.)','3qp: \delta/\epsilon=1.1 (Diri.)','3qp: \delta/\epsilon=1.66 (Diri.)','3qp: \delta=\epsilon^{1/2}  (Diri.)', 'location','southeast')
xlabel('H')
title('Error in L^2')

figure(2)
loglog(H,h1err(:,1),'ro-')
hold on
loglog(H,h1err(:,2),'bo-')
hold on
loglog(H,h1err(:,3),'ko-')
hold on
loglog(H,h1err(:,4),'mo-')
% hold on
% loglog(H,h1err(:,5),'c^-')
% hold on
% loglog(H,h1err(:,6),'b^-')
% hold on
% loglog(H,h1err(:,7),'k^-')
% hold on
% loglog(H,h1err(:,8),'m^-')
grid on
legend('3qp: \delta/\epsilon=1.0 (Peri.)','3qp: \delta/\epsilon=1.1 (Diri.)','3qp: \delta/\epsilon=1.66 (Diri.)','3qp: \delta=\epsilon^{1/2}  (Diri.)', 'location','southeast')
xlabel('H')
title('Error in H^1')

% figure(3)
% loglog(d_e,a0err(1,:),'ro-')
% grid on
% axis([0.001 1 0.00001 1])
% xlabel('h/\delta')
% title('Error of homogenized tensor')



==> graphics/graph_abdulle_q1_q1.m <==
% result for quadrature test in Abdulle's paper using q1-q1 

clear;

% epsilon=1/1000
% delta=epsilon
% dirichlet coupling

H=[1/4 1/8 1/16 1/32 1/64 1/128];

l2err=zeros(size(H,2),2);
h1err=zeros(size(H,2),2);
a0err=zeros(size(H,2),2);

% H=1/2
l2err(1,:)=[1.3180565E-02 1.5023185E-02 ];
h1err(1,:)=[8.3333336E-02 8.3698920E-02 ];
a0err(1,:)=[2.3178509E-04 1.0981910E-01 ];

% H=1/4
l2err(2,:)=[3.2995510E-03 5.9419693E-03 ];
h1err(2,:)=[4.1666672E-02 4.2725674E-02 ];
a0err(2,:)=[2.3177113E-04 1.2537389E-01 ];

% H=1/8
l2err(3,:)=[8.2930382E-04 3.4103077E-03 ];
h1err(3,:)=[2.0833345E-02 2.2526010E-02 ];
a0err(3,:)=[2.3177392E-04 1.0171456E-01 ];

% H=1/16
l2err(4,:)=[2.1176679E-04 3.2276427E-03 ];
h1err(4,:)=[1.0416690E-02 1.4213743E-02 ];
a0err(4,:)=[2.3177137E-04 1.2891784E-01 ];

% H=1/32
l2err(5,:)=[5.7472524E-05 3.1306644E-03 ];
h1err(5,:)=[5.2083810E-03 1.1070011E-02 ];
a0err(5,:)=[2.3177123E-04 1.2985211E-01 ];

% % H=1/64
% l2err(5,:)=[];
% h1err(5,:)=[];
% a0err(5,:)=[];
% 
% % H=1/128
% l2err(6,:)=[];
% h1err(6,:)=[];
% a0err(6,:)=[];

figure(1)
loglog(H,l2err(:,1),'ro-')
hold on
loglog(H,l2err(:,2),'ms-')
% hold on
% loglog(H,l2err(:,3),'k^-')
% hold on
% loglog(H,l2err(:,4),'bd-')
% hold on
% loglog(H,l2err(:,5),'r^-')
% hold on
% loglog(H,l2err(:,6),'b^-')
% hold on
% loglog(H,l2err(:,7),'k^-')
% hold on
% loglog(H,l2err(:,8),'m^-')
grid on
legend('Peri.(3-pt)','Diri.(3-pt)','location','southeast')
xlabel('H')
title('Error in L^2')

figure(2)
loglog(H,h1err(:,1),'ro-')
hold on
loglog(H,h1err(:,2),'ms-')
% hold on
% loglog(H,h1err(:,3),'k^-')
% hold on
% loglog(H,h1err(:,4),'bd-')
% hold on
% loglog(H,h1err(:,5),'r^-')
% hold on
% loglog(H,h1err(:,6),'b^-')
% hold on
% loglog(H,h1err(:,7),'k^-')
% hold on
% loglog(H,h1err(:,8),'m^-')
grid on
legend('Peri.(3-pt)','Diri.(3-pt)','location','southeast')
xlabel('H')
title('Error in H^1')





==> graphics/graph_diri_noninteger_multiple_dssy_dssy.m <==
% result for Abdulle-dssy-dssy: non integer multiple sampling domain

clear;

% epsilon=1/1000
% 1.1eps, 1.9eps, sqrt(eps) : dirichlet coupling
% H = 1/2, 1/4, 1/8, 1/16, 1/32
% h/delta = 1/128

% delta = 1.1*epsilon, 1.9*epsilon, sqrt(epsilon)

% quadrature rule : macro 4qp + micro 4qp + error 5qp

H=[1/2 1/4 1/8 1/16 1/32 1/64 1/128];
d_e=[1.1 1.9 sqrt(0.001)/0.001];

l2err=zeros(size(H,2),size(d_e,2));
h1err=zeros(size(H,2),size(d_e,2));
a0err=zeros(size(H,2),size(d_e,2));

% H=1/2
l2err(1,:)=[1.0864850E-02 1.0599835E-02 1.0793307E-02];
h1err(1,:)=[7.0706101E-02 7.0643223E-02 7.0674547E-02];
a0err(1,:)=[1.3832728E-01 6.5871876E-02 4.1401890E-02];

% H=1/4
l2err(2,:)=[6.4447630E-03 5.0313395E-03 3.7270622E-03];
h1err(2,:)=[3.7897658E-02 3.6444303E-02 3.5592811E-02];
a0err(2,:)=[1.8483263E-01 1.2065431E-01 5.0403229E-02];

% H=1/8
l2err(3,:)=[4.2086672E-03 2.3396804E-03 1.7510992E-03];
h1err(3,:)=[2.1193414E-02 1.8564548E-02 1.8064334E-02];
a0err(3,:)=[1.5294233E-01 7.9505180E-02 4.5221636E-02];

% H=1/16
l2err(4,:)=[3.0592007E-03 1.7377033E-03 1.3934909E-03];
h1err(4,:)=[1.2840358E-02 1.0209470E-02 9.6926204E-03];
a0err(4,:)=[1.6916540E-01 9.8098107E-02 4.9797911E-02];

% H=1/32
l2err(5,:)=[2.8351676E-03 1.6425278E-03 1.2690458E-03];
h1err(5,:)=[1.0366813E-02 7.0065783E-03 5.9063879E-03];
a0err(5,:)=[1.8091270E-01 1.1446482E-01 5.1070119E-02];

% % H=1/64
% l2err(5,:)=[];
% h1err(5,:)=[];
% a0err(5,:)=[];
% 
% % H=1/128
% l2err(6,:)=[];
% h1err(6,:)=[];
% a0err(6,:)=[];

figure(1)
loglog(H,l2err(:,1),'ro-')
hold on
loglog(H,l2err(:,2),'b^-')
hold on
loglog(H,l2err(:,3),'ks-')
% hold on
% loglog(H,l2err(:,4),'bx-')
% hold on
% loglog(H,l2err(:,5),'c^-')
% hold on
% loglog(H,l2err(:,6),'b^-')
% hold on
% loglog(H,l2err(:,7),'k^-')
% hold on
% loglog(H,l2err(:,8),'m^-')
grid on
legend('\delta=1.1 \epsilon (Diri.)','\delta=1.9 \epsilon (Diri.)','\delta=\epsilon^{1/2}  (Diri.)', 'location','northwest')
xlabel('H')
title('Error in ||\cdot||_0')
set(gca,'fontsize',20)

figure(2)
loglog(H,h1err(:,1),'ro-')
hold on
loglog(H,h1err(:,2),'b^-')
hold on
loglog(H,h1err(:,3),'ks-')
% hold on
% loglog(H,h1err(:,4),'bx-')
% hold on
% loglog(H,h1err(:,5),'c^-')
% hold on
% loglog(H,h1err(:,6),'b^-')
% hold on
% loglog(H,h1err(:,7),'k^-')
% hold on
% loglog(H,h1err(:,8),'m^-')
grid on
legend('\delta=1.1 \epsilon (Diri.)','\delta=1.9 \epsilon (Diri.)','\delta=\epsilon^{1/2}  (Diri.)', 'location','northwest')
xlabel('H')
title('Error in |\cdot|_{1,H}')
set(gca,'fontsize',20)

% figure(3)
% loglog(d_e,a0err(1,:),'ro-')
% grid on
% axis([0.001 1 0.00001 1])
% xlabel('h/\delta')
% title('Error of homogenized tensor')



==> graphics/graph_diri_noninteger_multiple_p1nc_p1nc.m <==
% result for Abdulle-p1nc-p1nc: non integer multiple sampling domain

clear;

% epsilon=1/1000
% 1.1eps, 3.1eps, sqrt(eps) : dirichlet coupling
% H = 1/2, 1/4, 1/8, 1/16, 1/32
% h/delta = 1/128 for 1.1eps and 3.1eps, 1/512 for sqrt(eps)

% delta = 1.1*epsilon, 3.1*epsilon, sqrt(epsilon)

H=[1/2 1/4 1/8 1/16 1/32 1/64 1/128];
d_e=[1.1 3.1 sqrt(0.001)/0.001];

l2err=zeros(size(H,2),size(d_e,2));
h1err=zeros(size(H,2),size(d_e,2));
a0err=zeros(size(H,2),size(d_e,2));

% H=1/2
l2err(1,:)=[1.5959155E-02 1.4132640E-02 1.3376837E-02];
h1err(1,:)=[8.4138677E-02 8.3434587E-02 8.3337931E-02];
a0err(1,:)=[1.5860385E-01 5.3398512E-02 1.1639766E-02];

% H=1/4
l2err(2,:)=[5.0740374E-03 3.9082867E-03 3.3312318E-03];
h1err(2,:)=[4.2166401E-02 4.1731423E-02 4.1666920E-02];
a0err(2,:)=[8.4531698E-02 2.9675752E-02 4.8155897E-03];

% H=1/8
l2err(3,:)=[5.1077475E-03 2.2888751E-03 1.2018706E-03];
h1err(3,:)=[2.5097976E-02 2.1414052E-02 2.0877457E-02];
a0err(3,:)=[1.7776325E-01 6.0081544E-02 1.6431954E-02];
% H=1/16
l2err(4,:)=[3.5620651E-03 1.3838685E-03 3.5698223E-04];
h1err(4,:)=[1.4954788E-02 1.1096431E-02 1.0430055E-02];
a0err(4,:)=[1.4177965E-01 4.7917063E-02 8.2157629E-03];

% H=1/32
l2err(5,:)=[2.8359543E-03 1.0257218E-03 2.3867480E-04];
h1err(5,:)=[1.1437401E-02 6.3286660E-03 5.2774092E-03];
a0err(5,:)=[1.7411708E-01 5.8762580E-02 1.5457273E-02];

% % H=1/64
% l2err(5,:)=[];
% h1err(5,:)=[];
% a0err(5,:)=[];
% 
% % H=1/128
% l2err(6,:)=[];
% h1err(6,:)=[];
% a0err(6,:)=[];

figure(1)
loglog(H,l2err(:,1),'ro-')
hold on
loglog(H,l2err(:,2),'b^-')
hold on
loglog(H,l2err(:,3),'ks-')
% hold on
% loglog(H,l2err(:,4),'bx-')
% hold on
% loglog(H,l2err(:,5),'c^-')
% hold on
% loglog(H,l2err(:,6),'md-')
% hold on
% loglog(H,l2err(:,7),'k^-')
% hold on
% loglog(H,l2err(:,8),'m^-')
grid on
legend('\delta=1.1 \epsilon (Diri.)','\delta=3.1 \epsilon (Diri.)','\delta=\epsilon^{1/2}  (Diri.)', 'location','northwest')
xlabel('H')
title('Error in ||\cdot||_0')
set(gca,'fontsize',20)

figure(2)
loglog(H,h1err(:,1),'ro-')
hold on
loglog(H,h1err(:,2),'b^-')
hold on
loglog(H,h1err(:,3),'ks-')
% hold on
% loglog(H,h1err(:,4),'bx-')
% hold on
% loglog(H,h1err(:,5),'c^-')
% hold on
% loglog(H,h1err(:,6),'md-')
% hold on
% loglog(H,h1err(:,7),'k^-')
% hold on
% loglog(H,h1err(:,8),'m^-')
grid on
legend('\delta=1.1 \epsilon (Diri.)','\delta=3.1 \epsilon (Diri.)','\delta=\epsilon^{1/2}  (Diri.)', 'location','northwest')
xlabel('H')
title('Error in |\cdot|_{1,H}')
set(gca,'fontsize',20)

% figure(3)
% loglog(d_e,a0err(1,:),'ro-')
% grid on
% axis([0.001 1 0.00001 1])
% xlabel('h/\delta')
% title('Error of homogenized tensor')



==> graphics/graph_diri_noninteger_multiple_p1nc_p1nc_new.m <==
% result for Abdulle-p1nc-p1nc: non integer multiple sampling domain

clear;

% epsilon=1/1000
% 1.1eps, 3.1eps, sqrt(eps) : dirichlet coupling
% H = 1/2, 1/4, 1/8, 1/16, 1/32
% h/delta = 1/128

% delta = 1.1*epsilon, 3.1*epsilon, sqrt(epsilon)

H=[1/2 1/4 1/8 1/16 1/32 1/64 1/128];
d_e=[1.1 3.1 sqrt(0.001)/0.001];

l2err=zeros(size(H,2),size(d_e,2));
h1err=zeros(size(H,2),size(d_e,2));
a0err=zeros(size(H,2),size(d_e,2));

% H=1/2
l2err(1,:)=[1.5959155E-02 1.4132640E-02 1.3376837E-02];
h1err(1,:)=[8.4138677E-02 8.3434587E-02 8.3337931E-02];
a0err(1,:)=[1.5860385E-01 5.3398512E-02 1.1639766E-02];

% H=1/4
l2err(2,:)=[5.0740374E-03 3.9082867E-03 3.3312318E-03];
h1err(2,:)=[4.2166401E-02 4.1731423E-02 4.1666920E-02];
a0err(2,:)=[8.4531698E-02 2.9675752E-02 4.8155897E-03];

% H=1/8
l2err(3,:)=[5.1077475E-03 2.2888751E-03 1.2018706E-03];
h1err(3,:)=[2.5097976E-02 2.1414052E-02 2.0877457E-02];
a0err(3,:)=[1.7776325E-01 6.0081544E-02 1.6431954E-02];
% H=1/16
l2err(4,:)=[3.5620651E-03 1.3838685E-03 3.5698223E-04];
h1err(4,:)=[1.4954788E-02 1.1096431E-02 1.0430055E-02];
a0err(4,:)=[1.4177965E-01 4.7917063E-02 8.2157629E-03];

% H=1/32
l2err(5,:)=[2.8359543E-03 1.0257218E-03 2.3867480E-04];
h1err(5,:)=[1.1437401E-02 6.3286660E-03 5.2774092E-03];
a0err(5,:)=[1.7411708E-01 5.8762580E-02 1.5457273E-02];

% % H=1/64
% l2err(5,:)=[];
% h1err(5,:)=[];
% a0err(5,:)=[];
% 
% % H=1/128
% l2err(6,:)=[];
% h1err(6,:)=[];
% a0err(6,:)=[];

figure(1)
loglog(H,l2err(:,1),'ro-')
hold on
loglog(H,l2err(:,2),'b^-')
hold on
loglog(H,l2err(:,3),'ks-')
% hold on
% loglog(H,l2err(:,4),'bx-')
% hold on
% loglog(H,l2err(:,5),'c^-')
% hold on
% loglog(H,l2err(:,6),'md-')
% hold on
% loglog(H,l2err(:,7),'k^-')
% hold on
% loglog(H,l2err(:,8),'m^-')
grid on
legend('\delta=1.1 \epsilon (Diri.)','\delta=3.1 \epsilon (Diri.)','\delta=\epsilon^{1/2}  (Diri.,512)', 'location','northwest')
xlabel('H')
title('Error in ||\cdot||_0')
set(gca,'fontsize',20)

figure(2)
loglog(H,h1err(:,1),'ro-')
hold on
loglog(H,h1err(:,2),'b^-')
hold on
loglog(H,h1err(:,3),'ks-')
% hold on
% loglog(H,h1err(:,4),'bx-')
% hold on
% loglog(H,h1err(:,5),'c^-')
% hold on
% loglog(H,h1err(:,6),'md-')
% hold on
% loglog(H,h1err(:,7),'k^-')
% hold on
% loglog(H,h1err(:,8),'m^-')
grid on
legend('\delta=1.1 \epsilon (Diri.)','\delta=3.1 \epsilon (Diri.)','\delta=\epsilon^{1/2}  (Diri.,512)', 'location','northwest')
xlabel('H')
title('Error in |\cdot|_{1,H}')
set(gca,'fontsize',20)

% figure(3)
% loglog(d_e,a0err(1,:),'ro-')
% grid on
% axis([0.001 1 0.00001 1])
% xlabel('h/\delta')
% title('Error of homogenized tensor')



==> graphics/graph_ex1.m <==
% result for example1

clear;

% epsilon=1/1000
% delta=epsilon
% periodic coupling

H=[1/4 1/8 1/16 1/32 1/64 1/128];
h_e=[1/4 1/8 1/16 1/32];

l2err=zeros(size(H,2),size(h_e,2));
h1err=zeros(size(H,2),size(h_e,2));
a0err=zeros(size(H,2),size(h_e,2));

% H=1/4
l2err(1,:)=[4.7858333E-02 3.1712308E-02 3.0400435E-02 3.0356219E-02];
h1err(1,:)=[6.9850062E-01 6.9911539E-01 7.0302055E-01 7.0421353E-01];
a0err(1,:)=[1.4191688E-01 2.9017654E-02 6.9977202E-03 1.7577275E-03];

% H=1/8
l2err(2,:)=[4.1338117E-02 1.2282164E-02 7.9739521E-03 7.6218281E-03];
h1err(2,:)=[3.8552561E-01 3.5439782E-01 3.5451072E-01 3.5500433E-01];
a0err(2,:)=[1.4196992E-01 2.9026084E-02 6.9977554E-03 1.7577220E-03];

% H=1/16
l2err(3,:)=[2.3003412E-02 1.0008340E-02 3.1073975E-03 1.9983858E-03];
h1err(3,:)=[2.0147985E-01 1.8153015E-01 1.7785313E-01 1.7786563E-01];
a0err(3,:)=[7.7507230E-02 2.9028195E-02 6.9977642E-03 1.7577209E-03];

% H=1/32
l2err(4,:)=[3.1832917E-02 9.0593111E-03 2.5069055E-03 7.8152536E-04];
h1err(4,:)=[1.6558537E-01 9.6937669E-02 8.9471981E-02 8.9007831E-02];
a0err(4,:)=[1.0197056E-01 2.6445843E-02 6.9977664E-03 1.7577205E-03];

figure(1)
loglog(H,l2err(:,1),'ro-')
hold on
loglog(H,l2err(:,2),'bo-')
hold on
loglog(H,l2err(:,3),'ko-')
hold on
loglog(H,l2err(:,4),'mo-')
% hold on
% loglog(H,l2err(:,5),'r^-')
% hold on
% loglog(H,l2err(:,6),'b^-')
% hold on
% loglog(H,l2err(:,7),'k^-')
% hold on
% loglog(H,l2err(:,8),'m^-')
grid on
legend('h/\epsilon=1/4','h/\epsilon=1/8','h/\epsilon=1/16','h/\epsilon=1/32','h/\epsilon=1/64','h/\epsilon=1/128','h/\epsilon=1/256','h/\epsilon=1/512','location','southeast')
xlabel('H')
title('Error in L^2')

figure(2)
loglog(H,h1err(:,1),'ro-')
hold on
loglog(H,h1err(:,2),'bo-')
hold on
loglog(H,h1err(:,3),'ko-')
hold on
loglog(H,h1err(:,4),'mo-')
% hold on
% loglog(H,h1err(:,5),'r^-')
% hold on
% loglog(H,h1err(:,6),'b^-')
% hold on
% loglog(H,h1err(:,7),'k^-')
% hold on
% loglog(H,h1err(:,8),'m^-')
grid on
legend('h/\epsilon=1/4','h/\epsilon=1/8','h/\epsilon=1/16','h/\epsilon=1/32','h/\epsilon=1/64','h/\epsilon=1/128','h/\epsilon=1/256','h/\epsilon=1/512','location','southeast')
xlabel('H')
title('Error in H^1')

figure(3)
loglog(h_e,a0err(1,:),'ro-')
grid on
axis([0.001 1 0.00001 1])
xlabel('h/\epsilon')
title('Error of homogenized tensor')




==> graphics/graph_ex12_peri_colloc_dssy_dssy.m <==
% result for ex12 peri-dssy-dssy collocation

clear;

% epsilon=1/1000
% eps: periodic coupling
% H = 1/2, 1/4, 1/8, 1/16, 1/32, 1/64
% h/delta = 1/4, 1/8, 1/16, 1/32, 1/64 for peri.
% delta = epsilon

H=[1/2 1/4 1/8 1/16 1/32 1/64 1/128];
h_e=[1/4 1/8 1/16 1/32 1/64];

l2err=zeros(size(H,2),size(h_e,2));
h1err=zeros(size(H,2),size(h_e,2));
a0err=zeros(size(H,2),size(h_e,2));

% H=1/2
l2err(1,:)=[1.2314319E-01 1.2334603E-01 1.2339763E-01 1.2341081E-01 1.2341413E-01];
h1err(1,:)=[1.4017484E+00 1.4035194E+00 1.4039619E+00 1.4040744E+00 1.4041027E+00];
a0err(1,:)=[1.8300625E-02 4.4467744E-03 1.1261744E-03 2.8249259E-04 7.0715456E-05];

% H=1/4
l2err(2,:)=[3.0608835E-02 3.0679156E-02 3.0701414E-02 3.0707332E-02 3.0708834E-02];
h1err(2,:)=[7.1917311E-01 7.1998223E-01 7.2019731E-01 7.2025221E-01 7.2026601E-01];
a0err(2,:)=[1.8371585E-02 4.6922020E-03 1.1886345E-03 2.9815932E-04 7.4679978E-05];

% H=1/8
l2err(3,:)=[7.6535072E-03 7.6383580E-03 7.6502560E-03 7.6542953E-03 7.6553738E-03];
h1err(3,:)=[3.6144579E-01 3.6182650E-01 3.6193087E-01 3.6195787E-01 3.6196467E-01];
a0err(3,:)=[1.9200555E-02 4.6979797E-03 1.1908435E-03 2.9872085E-04 7.4748330E-05];

% H=1/16
l2err(4,:)=[2.1183592E-03 1.9143035E-03 1.9088426E-03 1.9114960E-03 1.9124183E-03];
h1err(4,:)=[1.8101729E-01 1.8113997E-01 1.8118832E-01 1.8120154E-01 1.8120491E-01];
a0err(4,:)=[1.6781704E-02 4.7014462E-03 1.1913944E-03 2.9885450E-04 7.4783774E-05];

% H=1/32
l2err(5,:)=[1.1747792E-03 5.4356922E-04 4.7868910E-04 4.7716477E-04 4.7780797E-04];
h1err(5,:)=[9.0644124E-02 9.0605490E-02 9.0622313E-02 9.0628444E-02 9.0630102E-02];
a0err(5,:)=[1.7803472E-02 4.7012171E-03 1.1915322E-03 2.9888924E-04 7.4786857E-05];

% H=1/64
l2err(6,:)=[1.1159633E-03 3.0982252E-04 1.3637269E-04 1.1967960E-04 1.1928829E-04];
h1err(6,:)=[4.5551076E-02 4.5321843E-02 4.5315612E-02 4.5317736E-02 4.5318505E-02];
a0err(6,:)=[1.8988606E-02 4.7017178E-03 1.1915668E-03 2.9889795E-04 7.4787562E-05];

figure(1)
loglog(H,l2err(:,1),'ro-')
hold on
loglog(H,l2err(:,2),'b^-')
hold on
loglog(H,l2err(:,3),'ks-')
hold on
loglog(H,l2err(:,4),'m*-')
hold on
loglog(H,l2err(:,5),'rd-')
% hold on
% loglog(H,l2err(:,6),'b^-')
% hold on
% loglog(H,l2err(:,7),'k^-')
% hold on
% loglog(H,l2err(:,8),'m^-')
grid on
legend('h/\epsilon=1/4','h/\epsilon=1/8','h/\epsilon=1/16','h/\epsilon=1/32','h/\epsilon=1/64','h/\epsilon=1/128','h/\epsilon=1/256','h/\epsilon=1/512','location','southeast')
xlabel('H')
title('Error in ||\cdot||_0')
set(gca,'fontsize',20)

figure(2)
loglog(H,h1err(:,1),'ro-')
hold on
loglog(H,h1err(:,2),'b^-')
hold on
loglog(H,h1err(:,3),'ks-')
hold on
loglog(H,h1err(:,4),'m*-')
hold on
loglog(H,h1err(:,5),'rd-')
% hold on
% loglog(H,h1err(:,6),'b^-')
% hold on
% loglog(H,h1err(:,7),'k^-')
% hold on
% loglog(H,h1err(:,8),'m^-')
grid on
legend('h/\epsilon=1/4','h/\epsilon=1/8','h/\epsilon=1/16','h/\epsilon=1/32','h/\epsilon=1/64','h/\epsilon=1/128','h/\epsilon=1/256','h/\epsilon=1/512','location','southeast')
xlabel('H')
title('Error in |\cdot|_{1,H}')
set(gca,'fontsize',20)

figure(3)
loglog(h_e,a0err(1,:),'ro-')
grid on
axis([0.001 1 0.00001 1])
xlabel('h/\epsilon')
title('Error of homogenized tensor')




==> graphics/graph_ex1_5qp.m <==
% result for example1_5qp

clear;

% epsilon=1/1000
% delta=epsilon
% periodic coupling

H=[1/4 1/8 1/16 1/32 1/64 1/128];
h_e=[1/4 1/8 1/16 1/32 1/64];

l2err=zeros(size(H,2),size(h_e,2));
h1err=zeros(size(H,2),size(h_e,2));
a0err=zeros(size(H,2),size(h_e,2));

% H=1/4
l2err(1,:)=[4.9755139E-02 3.1569514E-02 3.0400490E-02 3.0356228E-02 3.0362709E-02] ;
h1err(1,:)=[6.9948011E-01 6.9932873E-01 7.0302002E-01 7.0421349E-01 7.0452965E-01] ;
a0err(1,:)=[1.4254395E-01 2.9065715E-02 7.0001925E-03 1.7578858E-03 4.4001457E-04] ;

% H=1/8
l2err(2,:)=[3.1090269E-02 1.2374833E-02 7.9740389E-03 7.6218323E-03 7.6011573E-03] ;
h1err(2,:)=[3.6958412E-01 3.5442008E-01 3.5451066E-01 3.5500431E-01 3.5515874E-01] ;
a0err(2,:)=[1.4254395E-01 2.9065715E-02 7.0001925E-03 1.7578802E-03 4.3999543E-04] ;

% H=1/16
l2err(3,:)=[3.4846756E-02 9.5555843E-03 3.1081597E-03 1.9984029E-03 1.9066671E-03] ;
h1err(3,:)=[2.3101683E-01 1.8112838E-01 1.7785322E-01 1.7786562E-01 1.7792829E-01] ;
a0err(3,:)=[1.4254395E-01 2.9065715E-02 7.0001925E-03 1.7578788E-03 4.3999000E-04] ;

% H=1/32
l2err(4,:)=[3.5578864E-02 9.5829281E-03 2.5072349E-03 7.8157006E-04 4.9984516E-04] ;
h1err(4,:)=[1.7984367E-01 9.7884068E-02 8.9472134E-02 8.9007833E-02 8.9009208E-02] ;
a0err(4,:)=[1.2873677E-01 2.9065715E-02 7.0001925E-03 1.7578782E-03 4.3998767E-04] ;

figure(1)
loglog(H,l2err(:,1),'ro-')
hold on
loglog(H,l2err(:,2),'bo-')
hold on
loglog(H,l2err(:,3),'ko-')
hold on
loglog(H,l2err(:,4),'mo-')
hold on
loglog(H,l2err(:,5),'r^-')
% hold on
% loglog(H,l2err(:,6),'b^-')
% hold on
% loglog(H,l2err(:,7),'k^-')
% hold on
% loglog(H,l2err(:,8),'m^-')
grid on
legend('h/\delta=1/4','h/\delta=1/8','h/\delta=1/16','h/\delta=1/32','h/\delta=1/64','h/\delta=1/128','h/\delta=1/256','h/\delta=1/512','location','southeast')
xlabel('H')
title('Error in L^2')

figure(2)
loglog(H,h1err(:,1),'ro-')
hold on
loglog(H,h1err(:,2),'bo-')
hold on
loglog(H,h1err(:,3),'ko-')
hold on
loglog(H,h1err(:,4),'mo-')
hold on
loglog(H,h1err(:,5),'r^-')
% hold on
% loglog(H,h1err(:,6),'b^-')
% hold on
% loglog(H,h1err(:,7),'k^-')
% hold on
% loglog(H,h1err(:,8),'m^-')
grid on
legend('h/\delta=1/4','h/\delta=1/8','h/\delta=1/16','h/\delta=1/32','h/\delta=1/64','h/\delta=1/128','h/\delta=1/256','h/\delta=1/512','location','southeast')
xlabel('H')
title('Error in H^1')

figure(3)
loglog(h_e,a0err(1,:),'ro-')
hold on
loglog(h_e,a0err(2,:),'bo-')
hold on
loglog(h_e,a0err(3,:),'ko-')
hold on
loglog(h_e,a0err(4,:),'mo-')
grid on
legend('H=1/4','H=1/8','H=1/16','H=1/32','location','southeast')
axis([0.001 1 0.00001 1])
xlabel('h/\delta')
title('Error of homogenized tensor')




==> graphics/graph_ex2.m <==
% result for example2: dirichlet

clear;

% epsilon=1/1000
% delta=epsilon
% dirichlet coupling

H=[1/4 1/8 1/16 1/32 1/64 1/128];
h_e=[1/4 1/8 1/16 1/32];

l2err=zeros(size(H,2),size(h_e,2));
h1err=zeros(size(H,2),size(h_e,2));
a0err=zeros(size(H,2),size(h_e,2));

% H=1/4
l2err(1,:)=[9.6791817E-02 8.7328923E-02 8.5101817E-02 8.4562161E-02];
h1err(1,:)=[7.5980884E-01 7.4317827E-01 7.3955934E-01 7.3869955E-01];
a0err(1,:)=[3.7732458E-01 3.2743418E-01 3.1845734E-01 3.1627986E-01];

% H=1/8
l2err(2,:)=[7.7475084E-02 6.3727254E-02 6.0992371E-02 6.0342830E-02];
h1err(2,:)=[4.7366628E-01 4.3527315E-01 4.2825983E-01 4.2662874E-01];
a0err(2,:)=[2.8179048E-01 2.5830898E-01 2.5562469E-01 2.5480656E-01];

% H=1/16
l2err(3,:)=[7.9308346E-02 7.4433657E-02 7.1759870E-02 7.1099045E-02];
h1err(3,:)=[3.8849091E-01 3.6923330E-01 3.5885826E-01 3.5630798E-01];
a0err(3,:)=[2.9624808E-01 2.7806825E-01 2.7333572E-01 2.7227120E-01];

% H=1/32
l2err(4,:)=[8.4022870E-02 7.5351410E-02 7.3036406E-02 7.2408405E-02];
h1err(4,:)=[3.8255455E-01 3.4525798E-01 3.3535059E-01 3.3266690E-01];
a0err(4,:)=[3.6425957E-01 3.1326899E-01 3.0224429E-01 2.9946127E-01];

% % H=1/64
% l2err(5,:)=[];
% h1err(5,:)=[];
% a0err(5,:)=[];
% 
% % H=1/128
% l2err(6,:)=[];
% h1err(6,:)=[];
% a0err(6,:)=[];

figure(1)
loglog(H,l2err(:,1),'ro-')
hold on
loglog(H,l2err(:,2),'bo-')
hold on
loglog(H,l2err(:,3),'ko-')
hold on
loglog(H,l2err(:,4),'mo-')
% hold on
% loglog(H,l2err(:,5),'r^-')
% hold on
% loglog(H,l2err(:,6),'b^-')
% hold on
% loglog(H,l2err(:,7),'k^-')
% hold on
% loglog(H,l2err(:,8),'m^-')
grid on
legend('h/\epsilon=1/4','h/\epsilon=1/8','h/\epsilon=1/16','h/\epsilon=1/32','h/\epsilon=1/64','h/\epsilon=1/128','h/\epsilon=1/256','h/\epsilon=1/512','location','southeast')
xlabel('H')
title('Error in L^2')

figure(2)
loglog(H,h1err(:,1),'ro-')
hold on
loglog(H,h1err(:,2),'bo-')
hold on
loglog(H,h1err(:,3),'ko-')
hold on
loglog(H,h1err(:,4),'mo-')
% hold on
% loglog(H,h1err(:,5),'r^-')
% hold on
% loglog(H,h1err(:,6),'b^-')
% hold on
% loglog(H,h1err(:,7),'k^-')
% hold on
% loglog(H,h1err(:,8),'m^-')
grid on
legend('h/\epsilon=1/4','h/\epsilon=1/8','h/\epsilon=1/16','h/\epsilon=1/32','h/\epsilon=1/64','h/\epsilon=1/128','h/\epsilon=1/256','h/\epsilon=1/512','location','southeast')
xlabel('H')
title('Error in H^1')

figure(3)
loglog(h_e,a0err(1,:),'ro-')
grid on
axis([0.001 1 0.00001 1])
xlabel('h/\epsilon')
title('Error of homogenized tensor')




==> graphics/graph_ex2_1.m <==
% result for example2-1: dirichlet

clear;

% epsilon=1/1000
% delta=epsilon*2
% dirichlet coupling

H=[1/4 1/8 1/16 1/32 1/64 1/128];
h_e=[1/4 1/8 1/16 1/32 1/64];

l2err=zeros(size(H,2),size(h_e,2));
h1err=zeros(size(H,2),size(h_e,2));
a0err=zeros(size(H,2),size(h_e,2));

% H=1/4
l2err(1,:)=[8.7843852E-02 6.9767055E-02 5.4880544E-02 5.1303115E-02 5.0454654E-02] ;
h1err(1,:)=[7.4315340E-01 7.1738271E-01 7.0297312E-01 7.0056700E-01 7.0006315E-01] ;
a0err(1,:)=[3.8894694E-01 2.3606015E-01 1.5795191E-01 1.4386702E-01 1.4054478E-01] ;

% H=1/8
l2err(2,:)=[1.2473290E-01 5.9768826E-02 3.8588289E-02 3.4017334E-02 3.2888549E-02] ;
h1err(2,:)=[6.3331684E-01 4.2517983E-01 3.8078987E-01 3.7364868E-01 3.7203648E-01] ;
a0err(2,:)=[4.9678077E-01 2.1188455E-01 1.4021288E-01 1.2962033E-01 1.2666517E-01] ;

% H=1/16
l2err(3,:)=[1.0448521E-01 5.0611034E-02 4.2984133E-02 3.8473512E-02 3.7354391E-02] ;
h1err(3,:)=[4.9040678E-01 2.8106610E-01 2.5568411E-01 2.4167474E-01 2.3833207E-01] ;
a0err(3,:)=[4.1838406E-01 1.6778860E-01 1.4695436E-01 1.3403867E-01 1.3101558E-01] ;

% H=1/32
l2err(4,:)=[1.0049392E-01 5.7122836E-02 4.2899469E-02 3.8918761E-02 3.7815102E-02] ;
h1err(4,:)=[4.5386587E-01 2.6735827E-01 2.0887526E-01 1.9304110E-01 1.8870930E-01] ;
a0err(4,:)=[4.5567656E-01 2.0667235E-01 1.5179039E-01 1.4056278E-01 1.3742326E-01] ;

% % H=1/64
% l2err(5,:)=[];
% h1err(5,:)=[];
% a0err(5,:)=[];
% 
% % H=1/128
% l2err(6,:)=[];
% h1err(6,:)=[];
% a0err(6,:)=[];

figure(1)
loglog(H,l2err(:,1),'ro-')
hold on
loglog(H,l2err(:,2),'bo-')
hold on
loglog(H,l2err(:,3),'ko-')
hold on
loglog(H,l2err(:,4),'mo-')
hold on
loglog(H,l2err(:,5),'r^-')
% hold on
% loglog(H,l2err(:,6),'b^-')
% hold on
% loglog(H,l2err(:,7),'k^-')
% hold on
% loglog(H,l2err(:,8),'m^-')
grid on
legend('h/\epsilon=1/4','h/\epsilon=1/8','h/\epsilon=1/16','h/\epsilon=1/32','h/\epsilon=1/64','h/\epsilon=1/128','h/\epsilon=1/256','h/\epsilon=1/512','location','southeast')
xlabel('H')
title('Error in L^2')

figure(2)
loglog(H,h1err(:,1),'ro-')
hold on
loglog(H,h1err(:,2),'bo-')
hold on
loglog(H,h1err(:,3),'ko-')
hold on
loglog(H,h1err(:,4),'mo-')
hold on
loglog(H,h1err(:,5),'r^-')
% hold on
% loglog(H,h1err(:,6),'b^-')
% hold on
% loglog(H,h1err(:,7),'k^-')
% hold on
% loglog(H,h1err(:,8),'m^-')
grid on
legend('h/\epsilon=1/4','h/\epsilon=1/8','h/\epsilon=1/16','h/\epsilon=1/32','h/\epsilon=1/64','h/\epsilon=1/128','h/\epsilon=1/256','h/\epsilon=1/512','location','southeast')
xlabel('H')
title('Error in H^1')

figure(3)
loglog(h_e,a0err(1,:),'ro-')
grid on
axis([0.001 1 0.00001 1])
xlabel('h/\epsilon')
title('Error of homogenized tensor')




==> graphics/graph_ex2_1_5qp.m <==
% result for example2-1-5qp: dirichlet

clear;

% epsilon=1/1000
% delta=epsilon*2
% dirichlet coupling

H=[1/4 1/8 1/16 1/32 1/64 1/128];
h_e=[1/4 1/8 1/16 1/32 1/64];

l2err=zeros(size(H,2),size(h_e,2));
h1err=zeros(size(H,2),size(h_e,2));
a0err=zeros(size(H,2),size(h_e,2));

% H=1/4
l2err(1,:)=[1.1268416E-01 6.7808015E-02 5.0429020E-02 4.7028227E-02 4.6177304E-02] ;
h1err(1,:)=[7.9101900E-01 7.1494094E-01 6.9986133E-01 6.9811692E-01 6.9775315E-01] ;
a0err(1,:)=[4.9060525E-01 2.3624554E-01 1.5796978E-01 1.4385145E-01 1.4051830E-01] ;

% H=1/8
l2err(2,:)=[9.8403660E-02 5.6896879E-02 4.4562838E-02 4.0202013E-02 3.9121309E-02] ;
h1err(2,:)=[5.4010054E-01 4.1821284E-01 3.9153413E-01 3.8354402E-01 3.8169094E-01] ;
a0err(2,:)=[4.0872020E-01 2.3624554E-01 1.5796978E-01 1.4385145E-01 1.4051830E-01] ;

% H=1/16
l2err(3,:)=[9.6570629E-02 5.9681584E-02 4.3711473E-02 3.9601350E-02 3.8517295E-02] ;
h1err(3,:)=[4.5780607E-01 3.1329127E-01 2.5799793E-01 2.4507878E-01 2.4178614E-01] ;
a0err(3,:)=[4.9610904E-01 2.1239076E-01 1.5130521E-01 1.4004758E-01 1.3691867E-01] ;

% H=1/32
l2err(4,:)=[1.0051315E-01 5.9596115E-02 4.3029967E-02 3.8731303E-02 3.7631513E-02] ;
h1err(4,:)=[4.5549733E-01 2.7771391E-01 2.0936419E-01 1.9226283E-01 1.8794927E-01] ;
a0err(4,:)=[4.8360027E-01 2.2824228E-01 1.5536147E-01 1.4287216E-01 1.3965851E-01] ;

% % H=1/64
% l2err(5,:)=[];
% h1err(5,:)=[];
% a0err(5,:)=[];
% 
% % H=1/128
% l2err(6,:)=[];
% h1err(6,:)=[];
% a0err(6,:)=[];

figure(1)
loglog(H,l2err(:,1),'ro-')
hold on
loglog(H,l2err(:,2),'bo-')
hold on
loglog(H,l2err(:,3),'ko-')
hold on
loglog(H,l2err(:,4),'mo-')
hold on
loglog(H,l2err(:,5),'r^-')
% hold on
% loglog(H,l2err(:,6),'b^-')
% hold on
% loglog(H,l2err(:,7),'k^-')
% hold on
% loglog(H,l2err(:,8),'m^-')
grid on
legend('h/\delta=1/4','h/\delta=1/8','h/\delta=1/16','h/\delta=1/32','h/\delta=1/64','h/\delta=1/128','h/\delta=1/256','h/\delta=1/512','location','southeast')
xlabel('H')
title('Error in L^2')

figure(2)
loglog(H,h1err(:,1),'ro-')
hold on
loglog(H,h1err(:,2),'bo-')
hold on
loglog(H,h1err(:,3),'ko-')
hold on
loglog(H,h1err(:,4),'mo-')
hold on
loglog(H,h1err(:,5),'r^-')
% hold on
% loglog(H,h1err(:,6),'b^-')
% hold on
% loglog(H,h1err(:,7),'k^-')
% hold on
% loglog(H,h1err(:,8),'m^-')
grid on
legend('h/\delta=1/4','h/\delta=1/8','h/\delta=1/16','h/\delta=1/32','h/\delta=1/64','h/\delta=1/128','h/\delta=1/256','h/\delta=1/512','location','southeast')
xlabel('H')
title('Error in H^1')

figure(3)
loglog(h_e,a0err(1,:),'ro-')
hold on
loglog(h_e,a0err(2,:),'bo-')
hold on
loglog(h_e,a0err(3,:),'ko-')
hold on
loglog(h_e,a0err(4,:),'mo-')
grid on
legend('H=1/4','H=1/8','H=1/16','H=1/32','location','southeast')
axis([0.001 1 0.00001 1])
xlabel('h/\delta')
title('Error of homogenized tensor')




==> graphics/graph_ex2_2.m <==
% result for example2-2: dirichlet

clear;

% epsilon=1/1000
% delta=epsilon*4
% dirichlet coupling

H=[1/4 1/8 1/16 1/32 1/64 1/128];
h_e=[1/4 1/8 1/16 1/32 1/64];

l2err=zeros(size(H,2),size(h_e,2));
h1err=zeros(size(H,2),size(h_e,2));
a0err=zeros(size(H,2),size(h_e,2));

% H=1/4
l2err(1,:)=[1.4822473E-01 8.0949179E-02 5.7507260E-02 4.0427463E-02 3.6836675E-02];
h1err(1,:)=[8.7980160E-01 7.3220645E-01 7.0485690E-01 6.9620202E-01 6.9621819E-01];
a0err(1,:)=[5.8597407E-01 3.6376334E-01 1.8161829E-01 8.5992544E-02 6.8126097E-02];

% H=1/8
l2err(2,:)=[1.4654193E-01 1.2249444E-01 5.0550257E-02 2.5176001E-02 1.9655699E-02];
h1err(2,:)=[7.1583442E-01 6.2508021E-01 4.0374746E-01 3.6270756E-01 3.5795980E-01];
a0err(2,:)=[5.8729641E-01 4.8261833E-01 1.7692698E-01 8.4457925E-02 6.7555712E-02];

% H=1/16
l2err(3,:)=[1.4615471E-01 9.9736732E-02 3.6178884E-02 2.6126468E-02 2.0316308E-02];
h1err(3,:)=[6.6634883E-01 4.7080158E-01 2.3486146E-01 2.0839302E-01 1.9613616E-01];
a0err(3,:)=[5.8636903E-01 3.9603330E-01 1.2127043E-01 8.5647821E-02 6.8186156E-02];

% H=1/32
l2err(4,:)=[1.4610288E-01 9.5315378E-02 4.3786784E-02 2.5598857E-02 2.0418112E-02];
h1err(4,:)=[6.5342241E-01 4.3139339E-01 2.1231708E-01 1.4302810E-01 1.2583150E-01];
a0err(4,:)=[5.8682945E-01 4.3708022E-01 1.4517047E-01 8.4128034E-02 6.8772531E-02];

% % H=1/64
% l2err(5,:)=[];
% h1err(5,:)=[];
% a0err(5,:)=[];
% 
% % H=1/128
% l2err(6,:)=[];
% h1err(6,:)=[];
% a0err(6,:)=[];

figure(1)
loglog(H,l2err(:,1),'ro-')
hold on
loglog(H,l2err(:,2),'bo-')
hold on
loglog(H,l2err(:,3),'ko-')
hold on
loglog(H,l2err(:,4),'mo-')
hold on
loglog(H,l2err(:,5),'r^-')
% hold on
% loglog(H,l2err(:,6),'b^-')
% hold on
% loglog(H,l2err(:,7),'k^-')
% hold on
% loglog(H,l2err(:,8),'m^-')
grid on
legend('h/\epsilon=1/4','h/\epsilon=1/8','h/\epsilon=1/16','h/\epsilon=1/32','h/\epsilon=1/64','h/\epsilon=1/128','h/\epsilon=1/256','h/\epsilon=1/512','location','southeast')
xlabel('H')
title('Error in L^2')

figure(2)
loglog(H,h1err(:,1),'ro-')
hold on
loglog(H,h1err(:,2),'bo-')
hold on
loglog(H,h1err(:,3),'ko-')
hold on
loglog(H,h1err(:,4),'mo-')
hold on
loglog(H,h1err(:,5),'r^-')
% hold on
% loglog(H,h1err(:,6),'b^-')
% hold on
% loglog(H,h1err(:,7),'k^-')
% hold on
% loglog(H,h1err(:,8),'m^-')
grid on
legend('h/\epsilon=1/4','h/\epsilon=1/8','h/\epsilon=1/16','h/\epsilon=1/32','h/\epsilon=1/64','h/\epsilon=1/128','h/\epsilon=1/256','h/\epsilon=1/512','location','southeast')
xlabel('H')
title('Error in H^1')

figure(3)
loglog(h_e,a0err(1,:),'ro-')
grid on
axis([0.001 1 0.00001 1])
xlabel('h/\epsilon')
title('Error of homogenized tensor')




==> graphics/graph_ex2_2_5qp.m <==
% result for example2-2-5qp: dirichlet

clear;

% epsilon=1/1000
% delta=epsilon*4
% dirichlet coupling

H=[1/4 1/8 1/16 1/32 1/64 1/128];
h_e=[1/4 1/8 1/16 1/32 1/64 1/128];

l2err=zeros(size(H,2),size(h_e,2));
h1err=zeros(size(H,2),size(h_e,2));
a0err=zeros(size(H,2),size(h_e,2));

% H=1/4
l2err(1,:)=[1.4819024E-01 1.0882856E-01 5.8174242E-02 3.8904069E-02 3.5673924E-02 3.4930886E-02] ;
h1err(1,:)=[8.7970542E-01 7.8272086E-01 7.0539268E-01 6.9606817E-01 6.9643790E-01 6.9667937E-01] ;
a0err(1,:)=[5.8564589E-01 4.7571849E-01 1.8212508E-01 8.5972371E-02 6.7941503E-02 6.3710670E-02] ;

% H=1/8
l2err(2,:)=[1.4574582E-01 9.2946881E-02 4.3170889E-02 2.7458935E-02 2.1960670E-02 2.0613600E-02] ;
h1err(2,:)=[7.1275835E-01 5.2197849E-01 3.8887870E-01 3.6515115E-01 3.5973963E-01 3.5866402E-01] ;
a0err(2,:)=[5.8407108E-01 3.8567358E-01 1.8212508E-01 8.5972371E-02 6.8129164E-02 6.3960201E-02] ;

% H=1/16
l2err(3,:)=[1.4557664E-01 9.0929253E-02 4.6494407E-02 2.6134924E-02 2.0740299E-02 1.9310100E-02] ;
h1err(3,:)=[6.6387378E-01 4.3481316E-01 2.6708741E-01 2.0840954E-01 1.9693865E-01 1.9428047E-01] ;
a0err(3,:)=[5.8583000E-01 4.8181053E-01 5.9215637E-01 8.4492849E-02 6.8756261E-02 6.4583362E-02] ;

% H=1/32
l2err(4,:)=[1.4566745E-01 9.5349768E-02 4.6928681E-02 2.5944191E-02 2.0340486E-02 1.8897239E-02] ;
h1err(4,:)=[6.5150649E-01 4.3366947E-01 2.2506304E-01 1.4422732E-01 1.2558209E-01 1.2114437E-01] ;
a0err(4,:)=[5.8552106E-01 4.6797339E-01 1.6997684E-01 8.5690246E-02 6.8715240E-02 6.4514659E-02] ;

% % H=1/64
% l2err(5,:)=[];
% h1err(5,:)=[];
% a0err(5,:)=[];
% 
% % H=1/128
% l2err(6,:)=[];
% h1err(6,:)=[];
% a0err(6,:)=[];

figure(1)
loglog(H,l2err(:,1),'ro-')
hold on
loglog(H,l2err(:,2),'bo-')
hold on
loglog(H,l2err(:,3),'ko-')
hold on
loglog(H,l2err(:,4),'mo-')
hold on
loglog(H,l2err(:,5),'r^-')
hold on
loglog(H,l2err(:,6),'b^-')
% hold on
% loglog(H,l2err(:,7),'k^-')
% hold on
% loglog(H,l2err(:,8),'m^-')
grid on
legend('h/\delta=1/4','h/\delta=1/8','h/\delta=1/16','h/\delta=1/32','h/\delta=1/64','h/\delta=1/128','h/\delta=1/256','h/\delta=1/512','location','northeast')
xlabel('H')
title('Error in L^2')

figure(2)
loglog(H,h1err(:,1),'ro-')
hold on
loglog(H,h1err(:,2),'bo-')
hold on
loglog(H,h1err(:,3),'ko-')
hold on
loglog(H,h1err(:,4),'mo-')
hold on
loglog(H,h1err(:,5),'r^-')
hold on
loglog(H,h1err(:,6),'b^-')
% hold on
% loglog(H,h1err(:,7),'k^-')
% hold on
% loglog(H,h1err(:,8),'m^-')
grid on
legend('h/\delta=1/4','h/\delta=1/8','h/\delta=1/16','h/\delta=1/32','h/\delta=1/64','h/\delta=1/128','h/\delta=1/256','h/\delta=1/512','location','southeast')
xlabel('H')
title('Error in H^1')

figure(3)
loglog(h_e,a0err(1,:),'ro-')
hold on
loglog(h_e,a0err(2,:),'bo-')
hold on
loglog(h_e,a0err(3,:),'ko-')
hold on
loglog(h_e,a0err(4,:),'mo-')
grid on
legend('H=1/4','H=1/8','H=1/16','H=1/32','location','southeast')
axis([0.001 1 0.00001 1])
xlabel('h/\delta')
title('Error of homogenized tensor')




==> graphics/graph_ex2_5qp.m <==
% result for example2 5qpt: dirichlet

clear;

% epsilon=1/1000
% delta=epsilon
% dirichlet coupling

H=[1/4 1/8 1/16 1/32 1/64 1/128];
h_e=[1/4 1/8 1/16 1/32 1/64];

l2err=zeros(size(H,2),size(h_e,2));
h1err=zeros(size(H,2),size(h_e,2));
a0err=zeros(size(H,2),size(h_e,2));

% H=1/4
l2err(1,:)=[8.8073437E-02 7.6386969E-02 7.4095258E-02 7.3522555E-02 7.3379680E-02 ]; 
h1err(1,:)=[7.4340845E-01 7.2568329E-01 7.2261782E-01 7.2187367E-01 7.2168940E-01 ];
a0err(1,:)=[3.7658581E-01 3.2718805E-01 3.1832558E-01 3.1617543E-01 3.1563387E-01 ];

% H=1/8
l2err(2,:)=[8.4798054E-02 7.7227040E-02 7.4678693E-02 7.4049241E-02 7.3890906E-02 ];
h1err(2,:)=[4.9604670E-01 4.7292942E-01 4.6545525E-01 4.6363337E-01 4.6317664E-01 ];
a0err(2,:)=[3.7658581E-01 3.2718805E-01 3.1832558E-01 3.1617543E-01 3.1563387E-01 ];

% H=1/16
l2err(3,:)=[8.6663796E-02 7.6956135E-02 7.4670374E-02 7.4060349E-02 7.3910535E-02 ];
h1err(3,:)=[4.1766833E-01 3.7903925E-01 3.7009780E-01 3.6772087E-01 3.6713808E-01 ];
a0err(3,:)=[3.6002508E-01 3.1010064E-01 2.9880489E-01 2.9723623E-01 2.9686683E-01 ];

% H=1/32
l2err(4,:)=[8.5285105E-02 7.5181940E-02 7.2742142E-02 7.2125043E-02 7.1970779E-02 ];
h1err(4,:)=[3.8783903E-01 3.4432226E-01 3.3386684E-01 3.3122561E-01 3.3056569E-01 ]; 
a0err(4,:)=[3.7970387E-01 3.2512668E-01 3.1498744E-01 3.1240485E-01 3.1175331E-01 ];

% % H=1/64
% l2err(5,:)=[];
% h1err(5,:)=[];
% a0err(5,:)=[];
% 
% % H=1/128
% l2err(6,:)=[];
% h1err(6,:)=[];
% a0err(6,:)=[];

figure(1)
loglog(H,l2err(:,1),'ro-')
hold on
loglog(H,l2err(:,2),'bo-')
hold on
loglog(H,l2err(:,3),'ko-')
hold on
loglog(H,l2err(:,4),'mo-')
hold on
loglog(H,l2err(:,5),'r^-')
% hold on
% loglog(H,l2err(:,6),'b^-')
% hold on
% loglog(H,l2err(:,7),'k^-')
% hold on
% loglog(H,l2err(:,8),'m^-')
grid on
legend('h/\delta=1/4','h/\delta=1/8','h/\delta=1/16','h/\delta=1/32','h/\delta=1/64','h/\delta=1/128','h/\delta=1/256','h/\delta=1/512','location','southeast')
xlabel('H')
title('Error in L^2')

figure(2)
loglog(H,h1err(:,1),'ro-')
hold on
loglog(H,h1err(:,2),'bo-')
hold on
loglog(H,h1err(:,3),'ko-')
hold on
loglog(H,h1err(:,4),'mo-')
hold on
loglog(H,h1err(:,5),'r^-')
% hold on
% loglog(H,h1err(:,6),'b^-')
% hold on
% loglog(H,h1err(:,7),'k^-')
% hold on
% loglog(H,h1err(:,8),'m^-')
grid on
legend('h/\delta=1/4','h/\delta=1/8','h/\delta=1/16','h/\delta=1/32','h/\delta=1/64','h/\delta=1/128','h/\delta=1/256','h/\delta=1/512','location','southeast')
xlabel('H')
title('Error in H^1')

figure(3)
loglog(h_e,a0err(1,:),'ro-')
hold on
loglog(h_e,a0err(2,:),'bo-')
hold on
loglog(h_e,a0err(3,:),'ko-')
hold on
loglog(h_e,a0err(4,:),'mo-')
grid on
legend('H=1/4','H=1/8','H=1/16','H=1/32','location','southeast')
axis([0.001 1 0.00001 1])
xlabel('h/\delta')
title('Error of homogenized tensor')




==> graphics/graph_ex2_5qp_q1.m <==
% result for example2 5qpt-q1: dirichlet

clear;

% epsilon=1/1000
% delta=epsilon
% dirichlet coupling

H=[1/4 1/8 1/16 1/32 1/64 1/128];
h_e=[1/4 1/8 1/16 1/32 1/64];

l2err=zeros(size(H,2),size(h_e,2));
h1err=zeros(size(H,2),size(h_e,2));
a0err=zeros(size(H,2),size(h_e,2));

% H=1/4
l2err(1,:)=[9.8280268E-02  7.9432695E-02  7.4888464E-02  7.3722801E-02  7.3429870E-02 ] ;
h1err(1,:)=[7.6156489E-01  7.2997073E-01  7.2366301E-01  7.2213286E-01  7.2175407E-01 ] ;
a0err(1,:)=[4.1243055E-01  3.3691931E-01  3.2082051E-01  3.1680464E-01  3.1579156E-01 ] ;

% H=1/8
l2err(2,:)=[9.4937775E-02  8.0336704E-02  7.5496037E-02  7.4256458E-02  7.3942904E-02 ] ;
h1err(2,:)=[5.2864628E-01  4.8223785E-01  4.6783169E-01  4.6423114E-01  4.6332634E-01 ] ;
a0err(2,:)=[4.1243055E-01  3.3691931E-01  3.2082051E-01  3.1680464E-01  3.1579156E-01 ] ;

% H=1/16
l2err(3,:)=[9.6798314E-02  8.0034844E-02  7.5467300E-02  7.4265746E-02  7.3962065E-02 ] ;
h1err(3,:)=[4.5879360E-01  3.9117193E-01  3.7320613E-01  3.6851998E-01  3.6733841E-01 ] ;
a0err(3,:)=[3.9619729E-01  3.2079060E-01  3.0159509E-01  2.9789341E-01  2.9703138E-01 ] ;

% H=1/32
l2err(4,:)=[9.5633035E-02  7.8340473E-02  7.3570490E-02  7.2335444E-02  7.2023564E-02 ] ;
h1err(4,:)=[4.3258479E-01  3.5785639E-01  3.3740429E-01  3.3212341E-01  3.3079087E-01 ] ;
a0err(4,:)=[4.1500036E-01  3.3510958E-01  3.1757140E-01  3.1305755E-01  3.1191695E-01 ] ;

% % H=1/64
% l2err(5,:)=[];
% h1err(5,:)=[];
% a0err(5,:)=[];
% 
% % H=1/128
% l2err(6,:)=[];
% h1err(6,:)=[];
% a0err(6,:)=[];

figure(1)
loglog(H,l2err(:,1),'ro-')
hold on
loglog(H,l2err(:,2),'bo-')
hold on
loglog(H,l2err(:,3),'ko-')
hold on
loglog(H,l2err(:,4),'mo-')
hold on
loglog(H,l2err(:,5),'r^-')
% hold on
% loglog(H,l2err(:,6),'b^-')
% hold on
% loglog(H,l2err(:,7),'k^-')
% hold on
% loglog(H,l2err(:,8),'m^-')
grid on
legend('h/\delta=1/4','h/\delta=1/8','h/\delta=1/16','h/\delta=1/32','h/\delta=1/64','h/\delta=1/128','h/\delta=1/256','h/\delta=1/512','location','southeast')
xlabel('H')
title('Error in L^2')

figure(2)
loglog(H,h1err(:,1),'ro-')
hold on
loglog(H,h1err(:,2),'bo-')
hold on
loglog(H,h1err(:,3),'ko-')
hold on
loglog(H,h1err(:,4),'mo-')
hold on
loglog(H,h1err(:,5),'r^-')
% hold on
% loglog(H,h1err(:,6),'b^-')
% hold on
% loglog(H,h1err(:,7),'k^-')
% hold on
% loglog(H,h1err(:,8),'m^-')
grid on
legend('h/\delta=1/4','h/\delta=1/8','h/\delta=1/16','h/\delta=1/32','h/\delta=1/64','h/\delta=1/128','h/\delta=1/256','h/\delta=1/512','location','southeast')
xlabel('H')
title('Error in H^1')

figure(3)
loglog(h_e,a0err(1,:),'ro-')
hold on
loglog(h_e,a0err(2,:),'bo-')
hold on
loglog(h_e,a0err(3,:),'ko-')
hold on
loglog(h_e,a0err(4,:),'mo-')
grid on
legend('H=1/4','H=1/8','H=1/16','H=1/32','location','southeast')
axis([0.001 1 0.00001 1])
xlabel('h/\delta')
title('Error of homogenized tensor')




==> graphics/graph_ex2_6qp.m <==
% result for example2 6qpt: dirichlet

clear;

% epsilon=1/1000
% delta=epsilon
% dirichlet coupling

H=[1/4 1/8 1/16 1/32 1/64 1/128];
h_e=[1/4 1/8 1/16 1/32 1/64];

l2err=zeros(size(H,2),size(h_e,2));
h1err=zeros(size(H,2),size(h_e,2));
a0err=zeros(size(H,2),size(h_e,2));

% H=1/4
l2err(1,:)=[8.4757865E-02  7.7887887E-02  7.5566702E-02  7.4962460E-02  7.4810964E-02 ] ; 
h1err(1,:)=[7.3809150E-01  7.2779168E-01  7.2459296E-01  7.2378366E-01  7.2358228E-01 ] ; 
a0err(1,:)=[3.6750325E-01  3.1552808E-01  3.0466628E-01  3.0173236E-01  3.0099193E-01 ] ; 

% H=1/8
l2err(2,:)=[8.2204364E-02  7.3914204E-02  7.1479490E-02  7.0845620E-02  7.0686597E-02 ] ; 
h1err(2,:)=[4.8789623E-01  4.6320376E-01  4.5626574E-01  4.5448450E-01  4.5403929E-01 ] ; 
a0err(2,:)=[3.4222423E-01  2.9702139E-01  2.9061747E-01  2.8929192E-01  2.8895876E-01 ] ; 

% H=1/16
l2err(3,:)=[8.1698562E-02  7.2760862E-02  7.0297002E-02  6.9662539E-02  6.9503529E-02 ] ; 
h1err(3,:)=[3.9785208E-01  3.6270772E-01  3.5319719E-01  3.5076225E-01  3.5015294E-01 ] ; 
a0err(3,:)=[3.4124444E-01  2.9628112E-01  2.9020725E-01  2.8888849E-01  2.8855704E-01 ] ; 

% H=1/32
l2err(4,:)=[8.3890919E-02  7.5545417E-02  7.3108825E-02  7.2481389E-02  7.2323791E-02 ] ; 
h1err(4,:)=[3.8166210E-01  3.4570241E-01  3.3525757E-01  3.3257189E-01  3.3189756E-01 ] ; 
a0err(4,:)=[3.7633981E-01  3.2221080E-01  3.1182995E-01  3.0911467E-01  3.0842950E-01 ] ; 

% % H=1/64
% l2err(5,:)=[];
% h1err(5,:)=[];
% a0err(5,:)=[];
% 
% % H=1/128
% l2err(6,:)=[];
% h1err(6,:)=[];
% a0err(6,:)=[];

figure(1)
loglog(H,l2err(:,1),'ro-')
hold on
loglog(H,l2err(:,2),'bo-')
hold on
loglog(H,l2err(:,3),'ko-')
hold on
loglog(H,l2err(:,4),'mo-')
hold on
loglog(H,l2err(:,5),'r^-')
% hold on
% loglog(H,l2err(:,6),'b^-')
% hold on
% loglog(H,l2err(:,7),'k^-')
% hold on
% loglog(H,l2err(:,8),'m^-')
grid on
legend('h/\delta=1/4','h/\delta=1/8','h/\delta=1/16','h/\delta=1/32','h/\delta=1/64','h/\delta=1/128','h/\delta=1/256','h/\delta=1/512','location','southeast')
xlabel('H')
title('Error in L^2')

figure(2)
loglog(H,h1err(:,1),'ro-')
hold on
loglog(H,h1err(:,2),'bo-')
hold on
loglog(H,h1err(:,3),'ko-')
hold on
loglog(H,h1err(:,4),'mo-')
hold on
loglog(H,h1err(:,5),'r^-')
% hold on
% loglog(H,h1err(:,6),'b^-')
% hold on
% loglog(H,h1err(:,7),'k^-')
% hold on
% loglog(H,h1err(:,8),'m^-')
grid on
legend('h/\delta=1/4','h/\delta=1/8','h/\delta=1/16','h/\delta=1/32','h/\delta=1/64','h/\delta=1/128','h/\delta=1/256','h/\delta=1/512','location','southeast')
xlabel('H')
title('Error in H^1')

figure(3)
loglog(h_e,a0err(1,:),'ro-')
hold on
loglog(h_e,a0err(2,:),'bo-')
hold on
loglog(h_e,a0err(3,:),'ko-')
hold on
loglog(h_e,a0err(4,:),'mo-')
grid on
legend('H=1/4','H=1/8','H=1/16','H=1/32','location','southeast')
axis([0.001 1 0.00001 1])
xlabel('h/\delta')
title('Error of homogenized tensor')




==> graphics/graph_ex2_7qp.m <==
% result for example2 7qpt: dirichlet

clear;

% epsilon=1/1000
% delta=epsilon
% dirichlet coupling

H=[1/4 1/8 1/16 1/32 1/64 1/128];
h_e=[1/4 1/8 1/16 1/32 1/64];

l2err=zeros(size(H,2),size(h_e,2));
h1err=zeros(size(H,2),size(h_e,2));
a0err=zeros(size(H,2),size(h_e,2));

% H=1/4
l2err(1,:)=[8.6747183E-02  7.5354683E-02  7.2992599E-02  7.2418097E-02  7.2274831E-02 ] ;
h1err(1,:)=[7.4128277E-01  7.2431321E-01  7.2121554E-01  7.2048507E-01  7.2030432E-01 ] ;
a0err(1,:)=[3.7658279E-01  3.2718801E-01  3.1832558E-01  3.1617543E-01  3.1563387E-01 ] ;

% H=1/8
l2err(2,:)=[8.3233576E-02  7.6001646E-02  7.3428484E-02  7.2790377E-02  7.2629961E-02 ] ;
h1err(2,:)=[4.9112217E-01  4.6930262E-01  4.6183390E-01  4.6000753E-01  4.5955003E-01 ] ;
a0err(2,:)=[3.7658279E-01  3.2718801E-01  3.1832558E-01  3.1617543E-01  3.1563387E-01 ] ;

% H=1/16
l2err(3,:)=[8.7629501E-02  7.8572686E-02  7.6314536E-02  7.5721161E-02  7.5571939E-02 ] ;
h1err(3,:)=[4.2152503E-01  3.8537929E-01  3.7650209E-01  3.7417918E-01  3.7359568E-01 ] ;
a0err(3,:)=[3.6069387E-01  3.1058586E-01  2.9933099E-01  2.9756663E-01  2.9719559E-01 ] ;

% H=1/32
l2err(4,:)=[8.5778368E-02  7.5067270E-02  7.2650860E-02  7.2039236E-02  7.1885891E-02 ] ;
h1err(4,:)=[3.8967009E-01  3.4349748E-01  3.3313770E-01  3.3051940E-01  3.2986320E-01 ] ;
a0err(4,:)=[3.7979984E-01  3.2522393E-01  3.1509462E-01  3.1251736E-01  3.1186717E-01 ] ;

% % H=1/64
% l2err(5,:)=[];
% h1err(5,:)=[];
% a0err(5,:)=[];
% 
% % H=1/128
% l2err(6,:)=[];
% h1err(6,:)=[];
% a0err(6,:)=[];

figure(1)
loglog(H,l2err(:,1),'ro-')
hold on
loglog(H,l2err(:,2),'bo-')
hold on
loglog(H,l2err(:,3),'ko-')
hold on
loglog(H,l2err(:,4),'mo-')
hold on
loglog(H,l2err(:,5),'r^-')
% hold on
% loglog(H,l2err(:,6),'b^-')
% hold on
% loglog(H,l2err(:,7),'k^-')
% hold on
% loglog(H,l2err(:,8),'m^-')
grid on
legend('h/\delta=1/4','h/\delta=1/8','h/\delta=1/16','h/\delta=1/32','h/\delta=1/64','h/\delta=1/128','h/\delta=1/256','h/\delta=1/512','location','southeast')
xlabel('H')
title('Error in L^2')

figure(2)
loglog(H,h1err(:,1),'ro-')
hold on
loglog(H,h1err(:,2),'bo-')
hold on
loglog(H,h1err(:,3),'ko-')
hold on
loglog(H,h1err(:,4),'mo-')
hold on
loglog(H,h1err(:,5),'r^-')
% hold on
% loglog(H,h1err(:,6),'b^-')
% hold on
% loglog(H,h1err(:,7),'k^-')
% hold on
% loglog(H,h1err(:,8),'m^-')
grid on
legend('h/\delta=1/4','h/\delta=1/8','h/\delta=1/16','h/\delta=1/32','h/\delta=1/64','h/\delta=1/128','h/\delta=1/256','h/\delta=1/512','location','southeast')
xlabel('H')
title('Error in H^1')

figure(3)
loglog(h_e,a0err(1,:),'ro-')
hold on
loglog(h_e,a0err(2,:),'bo-')
hold on
loglog(h_e,a0err(3,:),'ko-')
hold on
loglog(h_e,a0err(4,:),'mo-')
grid on
legend('H=1/4','H=1/8','H=1/16','H=1/32','location','southeast')
axis([0.001 1 0.00001 1])
xlabel('h/\delta')
title('Error of homogenized tensor')




==> graphics/graph_ex3.m <==
% result for example3: non integer multiple sampling domain

clear;

% epsilon=1/1000
% dirichlet coupling
% H = 1/4, 1/8, 1/16, 1/32
% h/delta = 1/32

% delta = epsilon* 1, 1.2, 1.5

H=[1/4 1/8 1/16 1/32 1/64 1/128];
d_e=[1.0 1.2 1.5];

l2err=zeros(size(H,2),size(d_e,2));
h1err=zeros(size(H,2),size(d_e,2));
a0err=zeros(size(H,2),size(d_e,2));

% H=1/4
l2err(1,:)=[8.4562161E-02 7.4219058E-02 5.2964009E-02];
h1err(1,:)=[7.3869955E-01 7.2669654E-01 7.1013234E-01];
a0err(1,:)=[3.1627986E-01 3.9582191E-01 4.1245672E-01];

% H=1/8
l2err(2,:)=[6.0342830E-02 5.0432759E-02 5.6724226E-02];
h1err(2,:)=[4.2662874E-01 4.2165859E-01 4.4965585E-01];
a0err(2,:)=[2.5480656E-01 4.2612426E-01 5.0011790E-01];

% H=1/16
l2err(3,:)=[7.1099045E-02 5.9437868E-02 5.3306137E-02];
h1err(3,:)=[3.5630798E-01 3.1484965E-01 2.9661956E-01];
a0err(3,:)=[2.7227120E-01 4.0534861E-01 4.3906380E-01];

% H=1/32
l2err(4,:)=[7.2408405E-02 6.0902593E-02 4.9517097E-02];
h1err(4,:)=[3.3266690E-01 2.9964167E-01 2.7458303E-01];
a0err(4,:)=[2.9946127E-01 4.1591142E-01 4.6960938E-01];

% % H=1/64
% l2err(5,:)=[];
% h1err(5,:)=[];
% a0err(5,:)=[];
% 
% % H=1/128
% l2err(6,:)=[];
% h1err(6,:)=[];
% a0err(6,:)=[];

figure(1)
loglog(H,l2err(:,1),'ro-')
hold on
loglog(H,l2err(:,2),'bo-')
hold on
loglog(H,l2err(:,3),'ko-')
% hold on
% loglog(H,l2err(:,4),'mo-')
% hold on
% loglog(H,l2err(:,5),'r^-')
% hold on
% loglog(H,l2err(:,6),'b^-')
% hold on
% loglog(H,l2err(:,7),'k^-')
% hold on
% loglog(H,l2err(:,8),'m^-')
grid on
legend('\delta/\epsilon=1.0','\delta/\epsilon=1.2','\delta/\epsilon=1.5','location','southeast')
xlabel('H')
title('Error in L^2')

figure(2)
loglog(H,h1err(:,1),'ro-')
hold on
loglog(H,h1err(:,2),'bo-')
hold on
loglog(H,h1err(:,3),'ko-')
% hold on
% loglog(H,h1err(:,4),'mo-')
% hold on
% loglog(H,h1err(:,5),'r^-')
% hold on
% loglog(H,h1err(:,6),'b^-')
% hold on
% loglog(H,h1err(:,7),'k^-')
% hold on
% loglog(H,h1err(:,8),'m^-')
grid on
legend('\delta/\epsilon=1.0','\delta/\epsilon=1.2','\delta/\epsilon=1.5','location','southeast')
xlabel('H')
title('Error in H^1')

figure(3)
loglog(d_e,a0err(1,:),'ro-')
grid on
axis([0.001 1 0.00001 1])
xlabel('\delta/\epsilon')
title('Error of homogenized tensor')




==> graphics/graph_ex3_5qp.m <==
% result for example3-5qp: non integer multiple sampling domain

clear;

% epsilon=1/1000
% dirichlet coupling
% H = 1/4, 1/8, 1/16, 1/32
% h/delta = 1/32

% delta = epsilon* 1, 1.2, 1.5

H=[1/4 1/8 1/16 1/32 1/64 1/128];
d_e=[1.0 1.2 1.5];

l2err=zeros(size(H,2),size(d_e,2));
h1err=zeros(size(H,2),size(d_e,2));
a0err=zeros(size(H,2),size(d_e,2));

% H=1/4
l2err(1,:)=[3.0362709E-02 6.4556901E-02 5.9619203E-02] ;
h1err(1,:)=[7.0452965E-01 7.1580007E-01 7.1503493E-01] ;
a0err(1,:)=[4.4001457E-04 4.2438059E-01 4.9456527E-01] ;

% H=1/8
l2err(2,:)=[7.6011573E-03 6.2493649E-02 5.0013607E-02] ;
h1err(2,:)=[3.5515874E-01 4.3622816E-01 4.1242434E-01] ;
a0err(2,:)=[4.3999543E-04 4.0181254E-01 4.2874332E-01] ;

% H=1/16
l2err(3,:)=[1.9066671E-03 6.2650599E-02 4.7502124E-02] ;
h1err(3,:)=[1.7792829E-01 3.3783529E-01 3.0589129E-01] ;
a0err(3,:)=[4.3999000E-04 4.2569613E-01 4.9854484E-01] ;

% H=1/32
l2err(4,:)=[4.9984516E-04 6.1581529E-02 5.0269636E-02] ;
h1err(4,:)=[8.9009208E-02 2.9054525E-01 2.4921715E-01] ; 
a0err(4,:)=[4.3998767E-04 4.2267622E-01 4.8943157E-01] ;

% % H=1/64
% l2err(5,:)=[];
% h1err(5,:)=[];
% a0err(5,:)=[];
% 
% % H=1/128
% l2err(6,:)=[];
% h1err(6,:)=[];
% a0err(6,:)=[];

figure(1)
loglog(H,l2err(:,1),'ro-')
hold on
loglog(H,l2err(:,2),'bs-')
hold on
loglog(H,l2err(:,3),'k^-')
% hold on
% loglog(H,l2err(:,4),'mo-')
% hold on
% loglog(H,l2err(:,5),'r^-')
% hold on
% loglog(H,l2err(:,6),'b^-')
% hold on
% loglog(H,l2err(:,7),'k^-')
% hold on
% loglog(H,l2err(:,8),'m^-')
grid on
legend('\delta/\epsilon=1.0 (Peri.)','\delta/\epsilon=1.2 (Diri.)','\delta/\epsilon=1.5 (Diri.)','location','southeast')
xlabel('H')
title('Error in L^2')

figure(2)
loglog(H,h1err(:,1),'ro-')
hold on
loglog(H,h1err(:,2),'bs-')
hold on
loglog(H,h1err(:,3),'k^-')
% hold on
% loglog(H,h1err(:,4),'mo-')
% hold on
% loglog(H,h1err(:,5),'r^-')
% hold on
% loglog(H,h1err(:,6),'b^-')
% hold on
% loglog(H,h1err(:,7),'k^-')
% hold on
% loglog(H,h1err(:,8),'m^-')
grid on
legend('\delta/\epsilon=1.0 (Peri.)','\delta/\epsilon=1.2 (Diri.)','\delta/\epsilon=1.5 (Diri.)','location','southeast')
xlabel('H')
title('Error in H^1')

figure(3)
loglog(d_e,a0err(1,:),'ro-')
grid on
axis([0.001 1 0.00001 1])
xlabel('h/\delta')
title('Error of homogenized tensor')



==> graphics/graph_ex3_7qp.m <==
% result for example3-7qp: non integer multiple sampling domain

clear;

% epsilon=1/1000
% dirichlet coupling
% H = 1/4, 1/8, 1/16, 1/32
% h/delta = 1/64

% delta = epsilon* 1, 1.1, 1.66

H=[1/4 1/8 1/16 1/32 1/64 1/128];
d_e=[1.0 1.1 1.66];

l2err=zeros(size(H,2),size(d_e,2));
h1err=zeros(size(H,2),size(d_e,2));
a0err=zeros(size(H,2),size(d_e,2));

% H=1/4
l2err(1,:)=[3.0362709E-02  6.6575600E-02  5.8064892E-02 ] ;
h1err(1,:)=[7.0452965E-01  7.1425631E-01  7.0864450E-01 ] ;
a0err(1,:)=[4.4001457E-04  3.4659208E-01  4.1429289E-01 ] ;

% H=1/8
l2err(2,:)=[7.6011573E-03  6.6497468E-02  4.5999249E-02 ] ;
h1err(2,:)=[3.5515874E-01  4.4416146E-01  4.0258710E-01 ] ;
a0err(2,:)=[4.3999543E-04  3.4418516E-01  3.7507192E-01 ] ;

% H=1/16
l2err(3,:)=[1.9066671E-03  7.0407640E-02  4.2322239E-02 ] ;
h1err(3,:)=[1.7792829E-01  3.5403702E-01  2.5611702E-01 ] ;
a0err(3,:)=[4.3999000E-04  3.4679500E-01  4.1777972E-01 ] ;

% H=1/32
l2err(4,:)=[4.9984516E-04  6.6190063E-02  4.5179913E-02 ] ;
h1err(4,:)=[8.9009208E-02  3.0777556E-01  2.3143398E-01 ] ;
a0err(4,:)=[4.3998767E-04  3.4618103E-01  4.0730734E-01 ] ;

% % H=1/64
% l2err(5,:)=[];
% h1err(5,:)=[];
% a0err(5,:)=[];
% 
% % H=1/128
% l2err(6,:)=[];
% h1err(6,:)=[];
% a0err(6,:)=[];

figure(1)
loglog(H,l2err(:,1),'ro-')
hold on
loglog(H,l2err(:,2),'bs-')
hold on
loglog(H,l2err(:,3),'k^-')
% hold on
% loglog(H,l2err(:,4),'mo-')
% hold on
% loglog(H,l2err(:,5),'r^-')
% hold on
% loglog(H,l2err(:,6),'b^-')
% hold on
% loglog(H,l2err(:,7),'k^-')
% hold on
% loglog(H,l2err(:,8),'m^-')
grid on
legend('\delta/\epsilon=1.0 (Peri.)','\delta/\epsilon=1.1 (Diri.)','\delta/\epsilon=1.66 (Diri.)','location','southeast')
xlabel('H')
title('Error in L^2')

figure(2)
loglog(H,h1err(:,1),'ro-')
hold on
loglog(H,h1err(:,2),'bs-')
hold on
loglog(H,h1err(:,3),'k^-')
% hold on
% loglog(H,h1err(:,4),'mo-')
% hold on
% loglog(H,h1err(:,5),'r^-')
% hold on
% loglog(H,h1err(:,6),'b^-')
% hold on
% loglog(H,h1err(:,7),'k^-')
% hold on
% loglog(H,h1err(:,8),'m^-')
grid on
legend('\delta/\epsilon=1.0 (Peri.)','\delta/\epsilon=1.1 (Diri.)','\delta/\epsilon=1.66 (Diri.)','location','southeast')
xlabel('H')
title('Error in H^1')

figure(3)
loglog(d_e,a0err(1,:),'ro-')
grid on
axis([0.001 1 0.00001 1])
xlabel('h/\delta')
title('Error of homogenized tensor')



==> graphics/graph_nonintegerepsilon_q1_q1.m <==
% result for example3-q1-q1: non integer multiple sampling domain

clear;

% epsilon=1/1000
% eps: periodic coupling
% 1.1eps, 1.66eps : dirichlet coupling
% H = 1/4, 1/8, 1/16, 1/32
% h/delta = 1/32

% delta = epsilon* 1, 1.1, 1.66 (2qp), epsilon* 1, 1.1, 1.66 (3qp)

H=[1/4 1/8 1/16 1/32 1/64 1/128];
d_e=[1.0 1.1 5.0/3.0 1.0 1.1 5.0/3.0];

l2err=zeros(size(H,2),size(d_e,2));
h1err=zeros(size(H,2),size(d_e,2));
a0err=zeros(size(H,2),size(d_e,2));

% H=1/4
l2err(1,:)=[2.5710587E-02  8.0702009E-02  7.5065020E-02  3.0557960E-02  9.1173702E-02  6.9483625E-02 ] ;
h1err(1,:)=[4.9965333E-01  5.5994645E-01  5.4878545E-01  5.0137306E-01  5.8157589E-01  5.3734206E-01 ] ;
a0err(1,:)=[5.6764636E-04  3.4340621E-01  3.6067111E-01  5.6764641E-04  3.4398236E-01  3.6919465E-01 ] ;

% H=1/8
l2err(2,:)=[6.6100518E-03  7.9585928E-02  4.5366719E-02  7.7684493E-03  8.2492128E-02  4.2939553E-02 ] ;
h1err(2,:)=[2.5129972E-01  4.1325396E-01  3.0619296E-01  2.5151547E-01  4.2282885E-01  2.9949700E-01 ] ;
a0err(2,:)=[5.6764524E-04  3.2926827E-01  2.2644997E-01  5.6764541E-04  3.3017221E-01  2.3186555E-01 ] ;

% H=1/16
l2err(3,:)=[1.8052988E-03  5.2164684E-02  5.0551938E-02  2.0720817E-03  6.7457520E-02  4.4206015E-02 ] ;
h1err(3,:)=[1.2585004E-01  2.9200444E-01  3.6753992E-01  1.2587702E-01  3.2760474E-01  2.8192004E-01 ] ;
a0err(3,:)=[5.6764512E-04  3.4605264E-01  4.0201784E-01  5.6764522E-04  3.4701735E-01  4.1836097E-01 ] ;

% H=1/32
l2err(4,:)=[6.0194875E-04  6.6408055E-02  4.2530639E-02  6.5336711E-04  6.6106042E-02  4.3187854E-02 ] ;
h1err(4,:)=[6.2954901E-02  3.1204386E-01  2.7525302E-01  6.2958274E-02  3.0967112E-01  2.6607410E-01 ] ;
a0err(4,:)=[5.6764508E-04  3.4098782E-01  3.2796218E-01  5.6764510E-04  3.4675690E-01  4.1389125E-01 ] ;

% % H=1/64
% l2err(5,:)=[];
% h1err(5,:)=[];
% a0err(5,:)=[];
% 
% % H=1/128
% l2err(6,:)=[];
% h1err(6,:)=[];
% a0err(6,:)=[];

figure(1)
loglog(H,l2err(:,1),'ro-')
hold on
loglog(H,l2err(:,2),'bo-')
hold on
loglog(H,l2err(:,3),'ko-')
hold on
loglog(H,l2err(:,4),'m^-')
hold on
loglog(H,l2err(:,5),'c^-')
hold on
loglog(H,l2err(:,6),'b^-')
% hold on
% loglog(H,l2err(:,7),'k^-')
% hold on
% loglog(H,l2err(:,8),'m^-')
grid on
legend('2qp: \delta/\epsilon=1.0 (Peri.)','2qp: \delta/\epsilon=1.1 (Diri.)','2qp: \delta/\epsilon=1.66 (Diri.)', '3qp: \delta/\epsilon=1.0 (Peri.)','3qp: \delta/\epsilon=1.1 (Diri.)','3qp: \delta/\epsilon=1.66 (Diri.)', 'location','southeast')
xlabel('H')
title('Error in L^2')

figure(2)
loglog(H,h1err(:,1),'ro-')
hold on
loglog(H,h1err(:,2),'bo-')
hold on
loglog(H,h1err(:,3),'ko-')
hold on
loglog(H,h1err(:,4),'m^-')
hold on
loglog(H,h1err(:,5),'c^-')
hold on
loglog(H,h1err(:,6),'b^-')
% hold on
% loglog(H,h1err(:,7),'k^-')
% hold on
% loglog(H,h1err(:,8),'m^-')
grid on
legend('2qp: \delta/\epsilon=1.0 (Peri.)','2qp: \delta/\epsilon=1.1 (Diri.)','2qp: \delta/\epsilon=1.66 (Diri.)', '3qp: \delta/\epsilon=1.0 (Peri.)','3qp: \delta/\epsilon=1.1 (Diri.)','3qp: \delta/\epsilon=1.66 (Diri.)', 'location','southeast')
xlabel('H')
title('Error in H^1')

figure(3)
loglog(d_e,a0err(1,:),'ro-')
grid on
axis([0.001 1 0.00001 1])
xlabel('h/\delta')
title('Error of homogenized tensor')



==> graphics/graph_onemultiscale_nonintegerepsilon_q1_q1.m <==
% result for one coordinate multiscale-q1-q1: non integer multiple sampling domain

clear;

% epsilon=1/1000
% eps: periodic coupling
% 1.1eps, 1.66eps : dirichlet coupling
% H = 1/4, 1/8, 1/16, 1/32
% h/delta = 1/32

% delta = epsilon* 1, 1.1, 1.66 (2qp), epsilon* 1, 1.1, 1.66 (3qp)

H=[1/4 1/8 1/16 1/32 1/64 1/128];
d_e=[1.0 1.1 5.0/3.0 1.0 1.1 5.0/3.0];

l2err=zeros(size(H,2),size(d_e,2));
h1err=zeros(size(H,2),size(d_e,2));
a0err=zeros(size(H,2),size(d_e,2));

% H=1/4
l2err(1,:)=[2.5601706E-02  5.0416560E-02  4.7220392E-02  3.0466508E-02  5.6878516E-02  4.6864611E-02 ] ;
h1err(1,:)=[4.9965351E-01  5.1251839E-01  5.0945355E-01  5.0137243E-01  5.1879616E-01  5.0849550E-01 ] ;
a0err(1,:)=[4.0138803E-04  2.1995131E-01  2.9470272E-01  4.0139309E-04  2.2025421E-01  3.0131595E-01 ] ;

% H=1/8
l2err(2,:)=[6.4947003E-03  3.9484838E-02  2.3589253E-02  7.6705452E-03  4.0935662E-02  2.2832598E-02 ] ;
h1err(2,:)=[2.5129853E-01  2.9162694E-01  2.6279412E-01  2.5151418E-01  2.9470542E-01  2.6158792E-01 ] ;
a0err(2,:)=[4.0138649E-04  2.1233832E-01  1.8232517E-01  4.0138568E-04  2.1282016E-01  1.8723075E-01 ] ;

% H=1/16
l2err(3,:)=[1.6883205E-03  2.4558316E-02  2.3245345E-02  1.9710016E-03  3.1341569E-02  2.0420569E-02 ] ;
h1err(3,:)=[1.2584744E-01  1.9437749E-01  2.5922651E-01  1.2587442E-01  1.9219046E-01  1.9707544E-01 ] ;
a0err(3,:)=[4.0138596E-04  2.2132103E-01  3.2632710E-01  4.0138604E-04  2.2180385E-01  3.3852503E-01 ] ;

% H=1/32
l2err(4,:)=[4.8456933E-04  3.0277406E-02  1.9053971E-02  5.4713150E-04  3.0121678E-02  1.9304903E-02 ] ;
h1err(4,:)=[6.2949680E-02  1.6063886E-01  1.7912427E-01  6.2953052E-02  1.5883364E-01  1.6956729E-01 ] ;
a0err(4,:)=[4.0138577E-04  2.1866072E-01  2.6883156E-01  4.0138576E-04  2.2167452E-01  3.3520524E-01 ] ;

% % H=1/64
% l2err(5,:)=[];
% h1err(5,:)=[];
% a0err(5,:)=[];
% 
% % H=1/128
% l2err(6,:)=[];
% h1err(6,:)=[];
% a0err(6,:)=[];

figure(1)
loglog(H,l2err(:,1),'ro-')
hold on
loglog(H,l2err(:,2),'bo-')
hold on
loglog(H,l2err(:,3),'ko-')
hold on
loglog(H,l2err(:,4),'m^-')
hold on
loglog(H,l2err(:,5),'c^-')
hold on
loglog(H,l2err(:,6),'b^-')
% hold on
% loglog(H,l2err(:,7),'k^-')
% hold on
% loglog(H,l2err(:,8),'m^-')
grid on
legend('2qp: \delta/\epsilon=1.0 (Peri.)','2qp: \delta/\epsilon=1.1 (Diri.)','2qp: \delta/\epsilon=1.66 (Diri.)', '3qp: \delta/\epsilon=1.0 (Peri.)','3qp: \delta/\epsilon=1.1 (Diri.)','3qp: \delta/\epsilon=1.66 (Diri.)', 'location','southeast')
xlabel('H')
title('Error in L^2')

figure(2)
loglog(H,h1err(:,1),'ro-')
hold on
loglog(H,h1err(:,2),'bo-')
hold on
loglog(H,h1err(:,3),'ko-')
hold on
loglog(H,h1err(:,4),'m^-')
hold on
loglog(H,h1err(:,5),'c^-')
hold on
loglog(H,h1err(:,6),'b^-')
% hold on
% loglog(H,h1err(:,7),'k^-')
% hold on
% loglog(H,h1err(:,8),'m^-')
grid on
legend('2qp: \delta/\epsilon=1.0 (Peri.)','2qp: \delta/\epsilon=1.1 (Diri.)','2qp: \delta/\epsilon=1.66 (Diri.)', '3qp: \delta/\epsilon=1.0 (Peri.)','3qp: \delta/\epsilon=1.1 (Diri.)','3qp: \delta/\epsilon=1.66 (Diri.)', 'location','southeast')
xlabel('H')
title('Error in H^1')

figure(3)
loglog(d_e,a0err(1,:),'ro-')
grid on
axis([0.001 1 0.00001 1])
xlabel('h/\delta')
title('Error of homogenized tensor')



==> graphics/graph_onemultiscale_nonintegerepsilon_q1_q1_7eqp.m <==
% result for one coordinate multiscale-q1-q1: non integer multiple sampling domain

clear;

% epsilon=1/1000
% eps: periodic coupling
% 1.1eps, 1.66eps : dirichlet coupling
% H = 1/4, 1/8, 1/16, 1/32
% h/delta = 1/32

% delta = epsilon* 1, 1.1, 1.66 (2qp), epsilon* 1, 1.1, 1.66 (3qp)

H=[1/4 1/8 1/16 1/32 1/64 1/128];
d_e=[1.0 1.1 5.0/3.0 1.0 1.1 5.0/3.0];

l2err=zeros(size(H,2),size(d_e,2));
h1err=zeros(size(H,2),size(d_e,2));
a0err=zeros(size(H,2),size(d_e,2));

% H=1/4
l2err(1,:)=[
h1err(1,:)=[
a0err(1,:)=[

% H=1/8
l2err(2,:)=[
h1err(2,:)=[
a0err(2,:)=[

% H=1/16
l2err(3,:)=[
h1err(3,:)=[
a0err(3,:)=[

% H=1/32
l2err(4,:)=[
h1err(4,:)=[
a0err(4,:)=[

% % H=1/64
% l2err(5,:)=[];
% h1err(5,:)=[];
% a0err(5,:)=[];
% 
% % H=1/128
% l2err(6,:)=[];
% h1err(6,:)=[];
% a0err(6,:)=[];

figure(1)
loglog(H,l2err(:,1),'ro-')
hold on
loglog(H,l2err(:,2),'bo-')
hold on
loglog(H,l2err(:,3),'ko-')
hold on
loglog(H,l2err(:,4),'m^-')
hold on
loglog(H,l2err(:,5),'c^-')
hold on
loglog(H,l2err(:,6),'b^-')
% hold on
% loglog(H,l2err(:,7),'k^-')
% hold on
% loglog(H,l2err(:,8),'m^-')
grid on
legend('2qp: \delta/\epsilon=1.0 (Peri.)','2qp: \delta/\epsilon=1.1 (Diri.)','2qp: \delta/\epsilon=1.66 (Diri.)', '3qp: \delta/\epsilon=1.0 (Peri.)','3qp: \delta/\epsilon=1.1 (Diri.)','3qp: \delta/\epsilon=1.66 (Diri.)', 'location','southeast')
xlabel('H')
title('Error in L^2')

figure(2)
loglog(H,h1err(:,1),'ro-')
hold on
loglog(H,h1err(:,2),'bo-')
hold on
loglog(H,h1err(:,3),'ko-')
hold on
loglog(H,h1err(:,4),'m^-')
hold on
loglog(H,h1err(:,5),'c^-')
hold on
loglog(H,h1err(:,6),'b^-')
% hold on
% loglog(H,h1err(:,7),'k^-')
% hold on
% loglog(H,h1err(:,8),'m^-')
grid on
legend('2qp: \delta/\epsilon=1.0 (Peri.)','2qp: \delta/\epsilon=1.1 (Diri.)','2qp: \delta/\epsilon=1.66 (Diri.)', '3qp: \delta/\epsilon=1.0 (Peri.)','3qp: \delta/\epsilon=1.1 (Diri.)','3qp: \delta/\epsilon=1.66 (Diri.)', 'location','southeast')
xlabel('H')
title('Error in H^1')

figure(3)
loglog(d_e,a0err(1,:),'ro-')
grid on
axis([0.001 1 0.00001 1])
xlabel('h/\delta')
title('Error of homogenized tensor')



==> graphics/graph_onemultiscale_quadrature_q1_q1.m <==
% result for quadrature test one coordinate multi scale using q1-q1 

clear;

% epsilon=1/1000
% delta=epsilon
% dirichlet coupling

H=[1/4 1/8 1/16 1/32 1/64 1/128];

l2err=zeros(size(H,2),4);
h1err=zeros(size(H,2),4);
a0err=zeros(size(H,2),4);

% H=1/4
l2err(1,:)=[5.3543697E-02  5.9243740E-02  6.1710419E-02  5.6891396E-02 ] ;
h1err(1,:)=[5.1590022E-01  5.2181575E-01  5.2519410E-01  5.1881373E-01 ] ;
a0err(1,:)=[1.6064347E-01  2.0072253E-01  2.0112997E-01  2.0072253E-01 ] ;

% H=1/8
l2err(2,:)=[4.1779366E-02  4.2978072E-02  3.3572685E-02  3.9561186E-02 ] ;
h1err(2,:)=[2.9696524E-01  2.9959098E-01  2.7887534E-01  2.9153296E-01 ] ;
a0err(2,:)=[1.9785768E-01  2.0072253E-01  1.5537226E-01  2.0072253E-01 ] ;

% H=1/16
l2err(3,:)=[2.8902172E-02  3.4204548E-02  3.3702032E-02  3.5086963E-02 ] ;
h1err(3,:)=[1.7494138E-01  1.9208392E-01  1.9041930E-01  1.9503424E-01 ] ;
a0err(3,:)=[1.4242158E-01  2.0398128E-01  1.8265579E-01  2.0142720E-01 ] ;

% H=1/32
l2err(4,:)=[3.3462668E-02  3.3148890E-02  3.3226902E-02  3.3115606E-02 ] ;
h1err(4,:)=[1.6042800E-01  1.5877203E-01  1.5891026E-01  1.5844476E-01 ] ;
a0err(4,:)=[1.9167777E-01  2.0353324E-01  2.0227115E-01  2.0410483E-01 ] ;

% % H=1/64
% l2err(5,:)=[];
% h1err(5,:)=[];
% a0err(5,:)=[];
% 
% % H=1/128
% l2err(6,:)=[];
% h1err(6,:)=[];
% a0err(6,:)=[];

figure(1)
loglog(H,l2err(:,1),'ro-')
hold on
loglog(H,l2err(:,2),'ms-')
hold on
loglog(H,l2err(:,3),'k^-')
hold on
loglog(H,l2err(:,4),'bd-')
% hold on
% loglog(H,l2err(:,5),'r^-')
% hold on
% loglog(H,l2err(:,6),'b^-')
% hold on
% loglog(H,l2err(:,7),'k^-')
% hold on
% loglog(H,l2err(:,8),'m^-')
grid on
legend('2-pt','3-pt','4-pt','5-pt','location','southeast')
xlabel('H')
title('Error in L^2')

figure(2)
loglog(H,h1err(:,1),'ro-')
hold on
loglog(H,h1err(:,2),'ms-')
hold on
loglog(H,h1err(:,3),'k^-')
hold on
loglog(H,h1err(:,4),'bd-')
% hold on
% loglog(H,h1err(:,5),'r^-')
% hold on
% loglog(H,h1err(:,6),'b^-')
% hold on
% loglog(H,h1err(:,7),'k^-')
% hold on
% loglog(H,h1err(:,8),'m^-')
grid on
legend('2-pt','3-pt','4-pt','5-pt','location','southeast')
xlabel('H')
title('Error in H^1')

figure(3)
loglog(H,a0err(:,1),'ro-')
hold on
loglog(H,a0err(:,2),'ms-')
hold on
loglog(H,a0err(:,3),'k^-')
hold on
loglog(H,a0err(:,4),'bd-')
grid on
legend('2-pt','3-pt','4-pt','5-pt','location','southeast')
axis([0.001 1 0.00001 1])
xlabel('h/\delta')
title('Error of homogenized tensor')






==> graphics/graph_peri_diag_dssy_dssy.m <==
% result for peri-dssy-dssy

clear;

% epsilon=1/1000
% eps: periodic coupling
% H = 1/2, 1/4, 1/8, 1/16, 1/32, 1/64
% h/delta = 1/4, 1/8, 1/16, 1/32, 1/64 for peri.
% delta = epsilon

H=[1/2 1/4 1/8 1/16 1/32 1/64 1/128];
h_e=[1/4 1/8 1/16 1/32 1/64];

l2err=zeros(size(H,2),size(h_e,2));
h1err=zeros(size(H,2),size(h_e,2));
a0err=zeros(size(H,2),size(h_e,2));

% H=1/2
l2err(1,:)=[1.2339916E-01 1.1964297E-01 1.2010325E-01 1.2028818E-01 1.2033930E-01];
h1err(1,:)=[1.3152422E-00 1.3455313E-00 1.3541194E-00 1.3563752E-00 1.3569522E-00];
a0err(1,:)=[1.4170497E-01 2.8984079E-02 6.9975824E-03 1.7577372E-03 4.3999238E-04];

% H=1/4
l2err(2,:)=[4.7858339E-02 3.1712316E-02 3.0400444E-02 3.0356228E-02 3.0362709E-02];
h1err(2,:)=[6.9850062E-01 6.9911539E-01 7.0302055E-01 7.0421353E-01 7.0452965E-01];
a0err(2,:)=[1.4191688E-01 2.9017654E-02 6.9977203E-03 1.7577271E-03 4.3998694E-04];

% H=1/8
l2err(3,:)=[4.1338117E-02 1.2282164E-02 7.9739522E-03 7.6218283E-03 7.6011573E-03];
h1err(3,:)=[3.8552561E-01 3.5439782E-01 3.5451072E-01 3.5500433E-01 3.5515874E-01];
a0err(3,:)=[1.4196992E-01 2.9026084E-02 6.9977554E-03 1.7577221E-03 4.3998041E-04];

% H=1/16
l2err(4,:)=[2.3003412E-02 1.0008340E-02 3.1073975E-03 1.9983858E-03 1.9066661E-03];
h1err(4,:)=[2.0147985E-01 1.8153015E-01 1.7785313E-01 1.7786563E-01 1.7792829E-01];
a0err(4,:)=[7.7507230E-02 2.9028195E-02 6.9977642E-03 1.7577209E-03 4.3997794E-04];

% H=1/32
l2err(5,:)=[3.1832917E-02 9.0593111E-03 2.5069055E-03 7.8152535E-04 4.9990499E-04];
h1err(5,:)=[1.6558537E-01 9.6937669E-02 8.9471981E-02 8.9007831E-02 8.9009197E-02];
a0err(5,:)=[1.0197056E-01 2.6445843E-02 6.9977664E-03 1.7577205E-03 4.3997720E-04];

% H=1/64
l2err(6,:)=[3.3744751E-02 9.4344868E-03 2.4636595E-03 6.3193091E-04 1.9567953E-04];
h1err(6,:)=[1.5611915E-01 6.0835452E-02 4.5731979E-02 4.4573293E-02 4.4513986E-02];
a0err(6,:)=[1.3021289E-01 2.7429942E-02 6.9950419E-03 1.7577204E-03 4.3997696E-04];

figure(1)
loglog(H,l2err(:,1),'ro-')
hold on
loglog(H,l2err(:,2),'b^-')
hold on
loglog(H,l2err(:,3),'ks-')
hold on
loglog(H,l2err(:,4),'m*-')
hold on
loglog(H,l2err(:,5),'rd-')
% hold on
% loglog(H,l2err(:,6),'b^-')
% hold on
% loglog(H,l2err(:,7),'k^-')
% hold on
% loglog(H,l2err(:,8),'m^-')
grid on
legend('h/\epsilon=1/4','h/\epsilon=1/8','h/\epsilon=1/16','h/\epsilon=1/32','h/\epsilon=1/64','h/\epsilon=1/128','h/\epsilon=1/256','h/\epsilon=1/512','location','southeast')
xlabel('H')
title('Error in ||\cdot||_0')
set(gca,'fontsize',20)

figure(2)
loglog(H,h1err(:,1),'ro-')
hold on
loglog(H,h1err(:,2),'b^-')
hold on
loglog(H,h1err(:,3),'ks-')
hold on
loglog(H,h1err(:,4),'m*-')
hold on
loglog(H,h1err(:,5),'rd-')
% hold on
% loglog(H,h1err(:,6),'b^-')
% hold on
% loglog(H,h1err(:,7),'k^-')
% hold on
% loglog(H,h1err(:,8),'m^-')
grid on
legend('h/\epsilon=1/4','h/\epsilon=1/8','h/\epsilon=1/16','h/\epsilon=1/32','h/\epsilon=1/64','h/\epsilon=1/128','h/\epsilon=1/256','h/\epsilon=1/512','location','southeast')
xlabel('H')
title('Error in |\cdot|_{1,H}')
set(gca,'fontsize',20)

figure(3)
loglog(h_e,a0err(1,:),'ro-')
grid on
axis([0.001 1 0.00001 1])
xlabel('h/\epsilon')
title('Error of homogenized tensor')




==> graphics/graph_peri_diag_p1nc_p1nc.m <==
% result for peri-p1nc-p1nc

clear;

% epsilon=1/1000
% eps: periodic coupling
% H = 1/2, 1/4, 1/8, 1/16, 1/32, 1/64
% h/delta = 1/4, 1/8, 1/16, 1/32, 1/64 for peri.
% delta = epsilon

H=[1/2 1/4 1/8 1/16 1/32 1/64 1/128];
h_e=[1/4 1/8 1/16 1/32 1/64];

l2err=zeros(size(H,2),size(h_e,2));
h1err=zeros(size(H,2),size(h_e,2));
a0err=zeros(size(H,2),size(h_e,2));

% H=1/2
l2err(1,:)=[1.2064996E-01 1.1969872E-01 1.2041579E-01 1.2071866E-01 1.2080272E-01];
h1err(1,:)=[1.3260137E-00 1.3471846E-00 1.3577853E-00 1.3608085E-00 1.3615860E-00];
a0err(1,:)=[1.0045934E-01 3.4715599E-02 9.0179391E-03 2.2675162E-03 5.6767703E-04];

% H=1/4
l2err(2,:)=[4.5757670E-02 3.2198730E-02 3.0428407E-02 3.0356791E-02 3.0367965E-02];
h1err(2,:)=[6.9758505E-01 6.9850282E-01 7.0274108E-01 7.0426409E-01 7.0467422E-01];
a0err(2,:)=[1.0741096E-01 3.4182787E-02 9.0188765E-03 2.2675163E-03 5.6767586E-04];

% H=1/8
l2err(3,:)=[3.4974948E-02 1.4052999E-02 8.2091105E-03 7.6358030E-03 7.6016114E-03];
h1err(3,:)=[3.7505120E-01 3.5493263E-01 3.5437417E-01 3.5495293E-01 3.5514885E-01];
a0err(3,:)=[1.0385003E-01 3.4438359E-02 9.0183526E-03 2.2675161E-03 5.6767566E-04];

% H=1/16
l2err(4,:)=[4.9584975E-02 1.1989707E-02 3.6911338E-03 2.0606312E-03 1.9106955E-03];
h1err(4,:)=[2.7748899E-01 1.8353891E-01 1.7794806E-01 1.7784793E-01 1.7792133E-01];
a0err(4,:)=[1.5557419E-01 3.4307444E-02 9.0186038E-03 2.2675160E-03 5.6767550E-04];

% H=1/32
l2err(5,:)=[2.8813665E-02 1.2491026E-02 3.2034864E-03 9.3060051E-04 5.1568291E-04];
h1err(5,:)=[1.5444074E-01 1.0393419E-01 8.9847443E-02 8.9020148E-02 8.9006966E-02];
a0err(5,:)=[8.6469359E-02 3.6209053E-02 9.0184751E-03 2.2675160E-03 5.6767546E-04];

% H=1/64
l2err(6,:)=[4.2268371E-02 1.1627385E-02 3.1711703E-03 8.0915605E-04 2.3314141E-04];
h1err(6,:)=[1.9256230E-01 6.7852400E-02 4.6554293E-02 4.4621829E-02 4.4515539E-02];
a0err(6,:)=[1.4399427E-01 3.3668453E-02 9.0203445E-03 2.2675160E-03 5.6767545E-04];

figure(1)
loglog(H,l2err(:,1),'ro-')
hold on
loglog(H,l2err(:,2),'b^-')
hold on
loglog(H,l2err(:,3),'ks-')
hold on
loglog(H,l2err(:,4),'m*-')
hold on
loglog(H,l2err(:,5),'rd-')
% hold on
% loglog(H,l2err(:,6),'b^-')
% hold on
% loglog(H,l2err(:,7),'k^-')
% hold on
% loglog(H,l2err(:,8),'m^-')
grid on
legend('h/\epsilon=1/4','h/\epsilon=1/8','h/\epsilon=1/16','h/\epsilon=1/32','h/\epsilon=1/64','h/\epsilon=1/128','h/\epsilon=1/256','h/\epsilon=1/512','location','southeast')
xlabel('H')
title('Error in ||\cdot||_0')
set(gca,'fontsize',20)

figure(2)
loglog(H,h1err(:,1),'ro-')
hold on
loglog(H,h1err(:,2),'b^-')
hold on
loglog(H,h1err(:,3),'ks-')
hold on
loglog(H,h1err(:,4),'m*-')
hold on
loglog(H,h1err(:,5),'rd-')
% hold on
% loglog(H,h1err(:,6),'b^-')
% hold on
% loglog(H,h1err(:,7),'k^-')
% hold on
% loglog(H,h1err(:,8),'m^-')
grid on
legend('h/\epsilon=1/4','h/\epsilon=1/8','h/\epsilon=1/16','h/\epsilon=1/32','h/\epsilon=1/64','h/\epsilon=1/128','h/\epsilon=1/256','h/\epsilon=1/512','location','southeast')
xlabel('H')
title('Error in |\cdot|_{1,H}')
set(gca,'fontsize',20)

figure(3)
loglog(h_e,a0err(1,:),'ro-')
grid on
axis([0.001 1 0.00001 1])
xlabel('h/\epsilon')
title('Error of homogenized tensor')




==> graphics/graph_peri_diag_q1_q1.m <==
% result for peri-q1-q1

clear;

% epsilon=1/1000
% eps: periodic coupling
% H = 1/2, 1/4, 1/8, 1/16, 1/32, 1/64
% h/delta = 1/4, 1/8, 1/16, 1/32, 1/64 for peri.
% delta = epsilon

H=[1/2 1/4 1/8 1/16 1/32 1/64 1/128];
h_e=[1/4 1/8 1/16 1/32 1/64];

l2err=zeros(size(H,2),size(h_e,2));
h1err=zeros(size(H,2),size(h_e,2));
a0err=zeros(size(H,2),size(h_e,2));

% H=1/2
l2err(1,:)=[1.3940532E-01 1.2608070E-01 1.2083796E-01 1.1946420E-01 1.1911870E-01];
h1err(1,:)=[1.0027943E-00 9.9674154E-01 9.9634724E-01 9.9645481E-01 9.9649641E-01];
a0err(1,:)=[1.0045934E-01 3.4715599E-02 9.0179391E-03 2.2675177E-03 5.6767683E-04];

% H=1/4
l2err(2,:)=[6.0716166E-02 3.9856309E-02 3.2682021E-02 3.0803588E-02 3.0335843E-02];
h1err(2,:)=[5.2380560E-01 5.0384690E-01 5.0152459E-01 5.0137302E-01 5.0136791E-01];
a0err(2,:)=[1.0741096E-01 3.4182787E-02 9.0188765E-03 2.2675164E-03 5.6767615E-04];

% H=1/8
l2err(3,:)=[4.0340461E-02 1.8561084E-02 1.0350343E-02 8.2607497E-03 7.7539691E-03];
h1err(3,:)=[2.9332008E-01 2.5691392E-01 2.5189827E-01 2.5153757E-01 2.5151508E-01];
a0err(3,:)=[1.0385003E-01 3.4438359E-02 9.0183526E-03 2.2675161E-03 5.6767574E-04];

% H=1/16
l2err(4,:)=[5.1006182E-02 1.3445298E-02 4.8686205E-03 2.6080811E-03 2.0711594E-03];
h1err(4,:)=[2.5328970E-01 1.3639307E-01 1.2665551E-01 1.2592380E-01 1.2587699E-01];
a0err(4,:)=[1.5557419E-01 3.4307444E-02 9.0186038E-03 2.2675160E-03 5.6767551E-04];

% H=1/32
l2err(5,:)=[2.9189319E-02 1.2876070E-02 3.5761535E-03 1.2277208E-03 6.5331556E-04];
h1err(5,:)=[1.4259589E-01 8.3880536E-02 6.4505264E-02 6.3052234E-02 6.2958271E-02];
a0err(5,:)=[8.6469359E-02 3.6209053E-02 9.0184751E-03 2.2675160E-03 5.6767547E-04];

% H=1/64
l2err(6,:)=[4.2360164E-02 1.1725015E-02 3.2693241E-03 9.0286343E-04 3.0759439E-04];
h1err(6,:)=[1.9039403E-01 6.0487286E-02 3.4482513E-02 3.1678067E-02 3.1490491E-02];
a0err(6,:)=[1.4399427E-01 3.3668453E-02 9.0203445E-03 2.2675160E-03 5.6767546E-04];

figure(1)
loglog(H,l2err(:,1),'ro-')
hold on
loglog(H,l2err(:,2),'b^-')
hold on
loglog(H,l2err(:,3),'ks-')
hold on
loglog(H,l2err(:,4),'m*-')
hold on
loglog(H,l2err(:,5),'rd-')
% hold on
% loglog(H,l2err(:,6),'b^-')
% hold on
% loglog(H,l2err(:,7),'k^-')
% hold on
% loglog(H,l2err(:,8),'m^-')
grid on
legend('h/\epsilon=1/4','h/\epsilon=1/8','h/\epsilon=1/16','h/\epsilon=1/32','h/\epsilon=1/64','h/\epsilon=1/128','h/\epsilon=1/256','h/\epsilon=1/512','location','southeast')
xlabel('H')
title('Error in ||\cdot||_0')
set(gca,'fontsize',20)

figure(2)
loglog(H,h1err(:,1),'ro-')
hold on
loglog(H,h1err(:,2),'b^-')
hold on
loglog(H,h1err(:,3),'ks-')
hold on
loglog(H,h1err(:,4),'m*-')
hold on
loglog(H,h1err(:,5),'rd-')
% hold on
% loglog(H,h1err(:,6),'b^-')
% hold on
% loglog(H,h1err(:,7),'k^-')
% hold on
% loglog(H,h1err(:,8),'m^-')
grid on
legend('h/\epsilon=1/4','h/\epsilon=1/8','h/\epsilon=1/16','h/\epsilon=1/32','h/\epsilon=1/64','h/\epsilon=1/128','h/\epsilon=1/256','h/\epsilon=1/512','location','southeast')
xlabel('H')
title('Error in |\cdot|_{1,H}')
set(gca,'fontsize',20)

figure(3)
loglog(h_e,a0err(1,:),'ro-')
grid on
axis([0.001 1 0.00001 1])
xlabel('h/\epsilon')
title('Error of homogenized tensor')




==> graphics/graph_peri_off_diag_dssy_dssy.m <==
% result for ex11 peri-dssy-dssy

clear;

% epsilon=1/1000
% eps: periodic coupling
% H = 1/2, 1/4, 1/8, 1/16, 1/32, 1/64
% h/delta = 1/4, 1/8, 1/16, 1/32, 1/64 for peri.
% delta = epsilon

H=[1/2 1/4 1/8 1/16 1/32 1/64 1/128];
h_e=[1/4 1/8 1/16 1/32 1/64];

l2err=zeros(size(H,2),size(h_e,2));
h1err=zeros(size(H,2),size(h_e,2));
a0err=zeros(size(H,2),size(h_e,2));

% H=1/2
l2err(1,:)=[1.2056241E-01 1.2212896E-01 1.2271638E-01 1.2287603E-01 1.2291713E-01];
h1err(1,:)=[1.3643709E+00 1.3897237E+00 1.3954852E+00 1.3969459E+00 1.3973158E+00];
a0err(1,:)=[1.1527742E-01 2.3627718E-02 5.7256310E-03 1.4382483E-03 3.6034462E-04];

% H=1/4
l2err(2,:)=[3.3204703E-02 3.0489190E-02 3.0488606E-02 3.0533946E-02 3.0548161E-02];
h1err(2,:)=[7.0652534E-01 7.1369108E-01 7.1624914E-01 7.1691146E-01 7.1708083E-01];
a0err(2,:)=[1.1544910E-01 2.3653200E-02 5.7257315E-03 1.4382060E-03 3.6003933E-04];

% H=1/8
l2err(3,:)=[1.7889184E-02 8.3357648E-03 7.6344199E-03 7.6187381E-03 7.6255523E-03];
h1err(3,:)=[3.6088365E-01 3.5931140E-01 3.6024035E-01 3.6054864E-01 3.6063094E-01];
a0err(3,:)=[1.1549207E-01 2.3659598E-02 5.7257571E-03 1.4382015E-03 3.6000580E-04];

% H=1/16
l2err(4,:)=[9.4044403E-03 4.2119315E-03 2.0895671E-03 1.9094179E-03 1.9044282E-03];
h1err(4,:)=[1.8325048E-01 1.8052385E-01 1.8041098E-01 1.8052862E-01 1.8056736E-01];
a0err(4,:)=[6.4016239E-02 2.3661199E-02 5.7257633E-03 1.4381951E-03 3.5999562E-04];

% H=1/32
l2err(5,:)=[1.2838197E-02 3.5707494E-03 1.0482969E-03 5.2317997E-04 4.7740414E-04];
h1err(5,:)=[1.0591218E-01 9.1320309E-02 9.0313380E-02 9.0300322E-02 9.0315124E-02];
a0err(5,:)=[8.3369931E-02 2.1701951E-02 5.7257649E-03 1.4381938E-03 3.5999504E-04];

% H=1/64
l2err(6,:)=[1.3640421E-02 3.6998490E-03 9.5875772E-04 2.6339046E-04 1.3084633E-04];
h1err(6,:)=[7.5694442E-02 4.7924436E-02 4.5313473E-02 4.5163746E-02 4.5162053E-02];
a0err(6,:)=[1.0599100E-01 2.2448432E-02 5.7237014E-03 1.4381934E-03 3.5999335E-04];

figure(1)
loglog(H,l2err(:,1),'ro-')
hold on
loglog(H,l2err(:,2),'b^-')
hold on
loglog(H,l2err(:,3),'ks-')
hold on
loglog(H,l2err(:,4),'m*-')
hold on
loglog(H,l2err(:,5),'rd-')
% hold on
% loglog(H,l2err(:,6),'b^-')
% hold on
% loglog(H,l2err(:,7),'k^-')
% hold on
% loglog(H,l2err(:,8),'m^-')
grid on
legend('h/\epsilon=1/4','h/\epsilon=1/8','h/\epsilon=1/16','h/\epsilon=1/32','h/\epsilon=1/64','h/\epsilon=1/128','h/\epsilon=1/256','h/\epsilon=1/512','location','southeast')
xlabel('H')
title('Error in ||\cdot||_0')
set(gca,'fontsize',20)

figure(2)
loglog(H,h1err(:,1),'ro-')
hold on
loglog(H,h1err(:,2),'b^-')
hold on
loglog(H,h1err(:,3),'ks-')
hold on
loglog(H,h1err(:,4),'m*-')
hold on
loglog(H,h1err(:,5),'rd-')
% hold on
% loglog(H,h1err(:,6),'b^-')
% hold on
% loglog(H,h1err(:,7),'k^-')
% hold on
% loglog(H,h1err(:,8),'m^-')
grid on
legend('h/\epsilon=1/4','h/\epsilon=1/8','h/\epsilon=1/16','h/\epsilon=1/32','h/\epsilon=1/64','h/\epsilon=1/128','h/\epsilon=1/256','h/\epsilon=1/512','location','southeast')
xlabel('H')
title('Error in |\cdot|_{1,H}')
set(gca,'fontsize',20)

figure(3)
loglog(h_e,a0err(1,:),'ro-')
grid on
axis([0.001 1 0.00001 1])
xlabel('h/\epsilon')
title('Error of homogenized tensor')




==> graphics/graph_peri_off_diag_p1nc_p1nc.m <==
% result for ex11 peri-p1nc-p1nc

clear;

% epsilon=1/1000
% eps: periodic coupling
% H = 1/2, 1/4, 1/8, 1/16, 1/32, 1/64
% h/delta = 1/4, 1/8, 1/16, 1/32, 1/64 for peri.
% delta = epsilon

H=[1/2 1/4 1/8 1/16 1/32 1/64 1/128];
h_e=[1/4 1/8 1/16 1/32 1/64];

l2err=zeros(size(H,2),size(h_e,2));
h1err=zeros(size(H,2),size(h_e,2));
a0err=zeros(size(H,2),size(h_e,2));

% H=1/2
l2err(1,:)=[1.1965098E-01 1.2025088E-01 1.2066247E-01 1.2078777E-01 1.2082047E-01];
h1err(1,:)=[1.3458036E-00 1.3559429E-00 1.3602756E-00 1.3614494E-00 1.3617474E-00];
a0err(1,:)=[7.9914919E-02 2.7616090E-02 7.1737273E-03 1.8038011E-03 4.5159000E-04];

% H=1/4
l2err(2,:)=[3.2978007E-02 3.0552762E-02 3.0356047E-02 3.0365250E-02 3.0371784E-02];
h1err(2,:)=[6.9783547E-01 7.0194966E-01 7.0399715E-01 7.0460418E-01 7.0476091E-01];
a0err(2,:)=[8.5444893E-02 2.7192241E-02 7.1744728E-03 1.8037990E-03 4.5158684E-04];

% H=1/8
l2err(3,:)=[1.5409048E-02 8.8250137E-03 7.6845554E-03 7.6040956E-03 7.6004307E-03];
h1err(3,:)=[3.5558943E-01 3.5419538E-01 3.5483538E-01 3.5511459E-01 3.5519223E-01];
a0err(3,:)=[8.2612193E-02 2.7395547E-02 7.1740557E-03 1.8037984E-03 4.5158435E-04];

% H=1/16
l2err(4,:)=[1.9981438E-02 4.9100360E-03 2.2451942E-03 1.9237866E-03 1.9019117E-03];
h1err(4,:)=[1.9587511E-01 1.7831167E-01 1.7782338E-01 1.7790635E-01 1.7794168E-01];
a0err(4,:)=[1.2375851E-01 2.7291404E-02 7.1742554E-03 1.8037980E-03 4.5158339E-04];

% H=1/32
l2err(5,:)=[1.1270138E-02 4.8027925E-03 1.2897154E-03 5.6292311E-04 4.8111168E-04];
h1err(5,:)=[1.0147549E-01 9.1152850E-02 8.9076526E-02 8.9003868E-02 8.9014293E-02];
a0err(5,:)=[6.8785954E-02 2.8804125E-02 7.1741530E-03 1.8037980E-03 4.5158313E-04];

% H=1/64
l2err(6,:)=[1.6807991E-02 4.4486232E-03 1.2053115E-03 3.2457830E-04 1.4083256E-04];
h1err(6,:)=[8.7153538E-02 4.8601512E-02 4.4786813E-02 4.4522773E-02 4.4513482E-02];
a0err(6,:)=[1.1454674E-01 2.6783090E-02 7.1756401E-03 1.8037980E-03 4.5158309E-04];

figure(1)
loglog(H,l2err(:,1),'ro-')
hold on
loglog(H,l2err(:,2),'b^-')
hold on
loglog(H,l2err(:,3),'ks-')
hold on
loglog(H,l2err(:,4),'m*-')
hold on
loglog(H,l2err(:,5),'rd-')
% hold on
% loglog(H,l2err(:,6),'b^-')
% hold on
% loglog(H,l2err(:,7),'k^-')
% hold on
% loglog(H,l2err(:,8),'m^-')
grid on
legend('h/\epsilon=1/4','h/\epsilon=1/8','h/\epsilon=1/16','h/\epsilon=1/32','h/\epsilon=1/64','h/\epsilon=1/128','h/\epsilon=1/256','h/\epsilon=1/512','location','southeast')
xlabel('H')
title('Error in ||\cdot||_0')
set(gca,'fontsize',20)

figure(2)
loglog(H,h1err(:,1),'ro-')
hold on
loglog(H,h1err(:,2),'b^-')
hold on
loglog(H,h1err(:,3),'ks-')
hold on
loglog(H,h1err(:,4),'m*-')
hold on
loglog(H,h1err(:,5),'rd-')
% hold on
% loglog(H,h1err(:,6),'b^-')
% hold on
% loglog(H,h1err(:,7),'k^-')
% hold on
% loglog(H,h1err(:,8),'m^-')
grid on
legend('h/\epsilon=1/4','h/\epsilon=1/8','h/\epsilon=1/16','h/\epsilon=1/32','h/\epsilon=1/64','h/\epsilon=1/128','h/\epsilon=1/256','h/\epsilon=1/512','location','southeast')
xlabel('H')
title('Error in |\cdot|_{1,H}')
set(gca,'fontsize',20)

figure(3)
loglog(h_e,a0err(1,:),'ro-')
grid on
axis([0.001 1 0.00001 1])
xlabel('h/\epsilon')
title('Error of homogenized tensor')




==> graphics/graph_quadrature_q1_q1.m <==
% result for quadrature test using q1-q1 

clear;

% epsilon=1/1000
% delta=epsilon
% periodic coupling

H=[1/4 1/8 1/16 1/32 1/64 1/128];

l2err=zeros(size(H,2),4);
h1err=zeros(size(H,2),4);
a0err=zeros(size(H,2),4);

% H=1/4
l2err(1,:)=[2.5710587E-02  3.0557960E-02  3.0548175E-02  3.0548185E-02 ] ;
h1err(1,:)=[4.9965333E-01  5.0137306E-01  5.0136856E-01  5.0136856E-01 ] ;
a0err(1,:)=[5.6764636E-04  5.6764641E-04  5.6764615E-04  5.6764675E-04 ] ;

% H=1/8
l2err(2,:)=[6.6100518E-03  7.7684493E-03  7.7678598E-03  7.7678598E-03 ] ;
h1err(2,:)=[2.5129972E-01  2.5151547E-01  2.5151533E-01  2.5151533E-01 ] ;
a0err(2,:)=[5.6764524E-04  5.6764541E-04  5.6764549E-04  5.6764583E-04 ] ;

% H=1/16
l2err(3,:)=[1.8052988E-03  2.0720817E-03  2.0720473E-03  2.0720472E-03 ] ;
h1err(3,:)=[1.2585004E-01  1.2587702E-01  1.2587702E-01  1.2587702E-01 ] ;
a0err(3,:)=[5.6764512E-04  5.6764522E-04  5.6764521E-04  5.6764523E-04 ] ;

% H=1/32
l2err(4,:)=[6.0194875E-04  6.5336711E-04  6.5336548E-04  6.5336545E-04 ] ;
h1err(4,:)=[6.2954901E-02  6.2958274E-02  6.2958274E-02  6.2958274E-02 ] ;
a0err(4,:)=[5.6764508E-04  5.6764510E-04  5.6764511E-04  5.6764512E-04 ] ;

% % H=1/64
% l2err(5,:)=[];
% h1err(5,:)=[];
% a0err(5,:)=[];
% 
% % H=1/128
% l2err(6,:)=[];
% h1err(6,:)=[];
% a0err(6,:)=[];

figure(1)
loglog(H,l2err(:,1),'ro-')
hold on
loglog(H,l2err(:,2),'ms-')
hold on
loglog(H,l2err(:,3),'k^-')
hold on
loglog(H,l2err(:,4),'bd-')
% hold on
% loglog(H,l2err(:,5),'r^-')
% hold on
% loglog(H,l2err(:,6),'b^-')
% hold on
% loglog(H,l2err(:,7),'k^-')
% hold on
% loglog(H,l2err(:,8),'m^-')
grid on
legend('2-pt','3-pt','4-pt','5-pt','location','southeast')
xlabel('H')
title('Error in L^2')

figure(2)
loglog(H,h1err(:,1),'ro-')
hold on
loglog(H,h1err(:,2),'ms-')
hold on
loglog(H,h1err(:,3),'k^-')
hold on
loglog(H,h1err(:,4),'bd-')
% hold on
% loglog(H,h1err(:,5),'r^-')
% hold on
% loglog(H,h1err(:,6),'b^-')
% hold on
% loglog(H,h1err(:,7),'k^-')
% hold on
% loglog(H,h1err(:,8),'m^-')
grid on
legend('2-pt','3-pt','4-pt','5-pt','location','southeast')
xlabel('H')
title('Error in H^1')

figure(3)
loglog(H,a0err(:,1),'ro-')
hold on
loglog(H,a0err(:,2),'ms-')
hold on
loglog(H,a0err(:,3),'k^-')
hold on
loglog(H,a0err(:,4),'bd-')
grid on
legend('2-pt','3-pt','4-pt','5-pt','location','southeast')
axis([0.001 1 0.00001 1])
xlabel('h/\delta')
title('Error of homogenized tensor')

%%
clear;

% epsilon=1/1000
% delta=epsilon
% dirichlet coupling

H=[1/4 1/8 1/16 1/32 1/64 1/128];

l2err=zeros(size(H,2),4);
h1err=zeros(size(H,2),4);
a0err=zeros(size(H,2),4);

% H=1/4
l2err(1,:)=[8.7418035E-02  9.6199208E-02  1.0195633E-01  9.0763731E-02 ] ;
h1err(1,:)=[5.7451308E-01  5.9391662E-01  6.0898228E-01  5.8049358E-01 ] ;
a0err(1,:)=[2.5740119E-01  3.1579156E-01  3.1588909E-01  3.1579156E-01 ] ;

% H=1/8
l2err(2,:)=[8.4481965E-02  8.6874539E-02  6.5558861E-02  7.9134450E-02 ] ;
h1err(2,:)=[4.3167257E-01  4.3875504E-01  3.6467095E-01  4.1084343E-01 ] ;
a0err(2,:)=[2.8997267E-01  3.1579156E-01  2.5478874E-01  3.1579156E-01 ] ;

% H=1/16
l2err(3,:)=[6.1457464E-02  7.3236573E-02  7.2345047E-02  7.5317419E-02 ] ;
h1err(3,:)=[2.9462541E-01  3.4278659E-01  3.3910768E-01  3.5135847E-01 ] ;
a0err(3,:)=[2.4935836E-01  3.0849468E-01  2.7218229E-01  2.9703138E-01 ] ;

% H=1/32
l2err(4,:)=[7.3050909E-02  7.2245206E-02  7.2685450E-02  7.2395031E-02 ] ;
h1err(4,:)=[3.3309749E-01  3.2879908E-01  3.2748694E-01  3.2612454E-01 ] ;
a0err(4,:)=[2.8134124E-01  3.1466416E-01  2.9924400E-01  3.1191695E-01 ] ;

% % H=1/64
% l2err(5,:)=[];
% h1err(5,:)=[];
% a0err(5,:)=[];
% 
% % H=1/128
% l2err(6,:)=[];
% h1err(6,:)=[];
% a0err(6,:)=[];

figure(1)
loglog(H,l2err(:,1),'ro-')
hold on
loglog(H,l2err(:,2),'ms-')
hold on
loglog(H,l2err(:,3),'k^-')
hold on
loglog(H,l2err(:,4),'bd-')
% hold on
% loglog(H,l2err(:,5),'r^-')
% hold on
% loglog(H,l2err(:,6),'b^-')
% hold on
% loglog(H,l2err(:,7),'k^-')
% hold on
% loglog(H,l2err(:,8),'m^-')
grid on
legend('2-pt','3-pt','4-pt','5-pt','location','southeast')
xlabel('H')
title('Error in L^2')

figure(2)
loglog(H,h1err(:,1),'ro-')
hold on
loglog(H,h1err(:,2),'ms-')
hold on
loglog(H,h1err(:,3),'k^-')
hold on
loglog(H,h1err(:,4),'bd-')
% hold on
% loglog(H,h1err(:,5),'r^-')
% hold on
% loglog(H,h1err(:,6),'b^-')
% hold on
% loglog(H,h1err(:,7),'k^-')
% hold on
% loglog(H,h1err(:,8),'m^-')
grid on
legend('2-pt','3-pt','4-pt','5-pt','location','southeast')
xlabel('H')
title('Error in H^1')

figure(3)
loglog(H,a0err(:,1),'ro-')
hold on
loglog(H,a0err(:,2),'ms-')
hold on
loglog(H,a0err(:,3),'k^-')
hold on
loglog(H,a0err(:,4),'bd-')
grid on
legend('2-pt','3-pt','4-pt','5-pt','location','southeast')
axis([0.001 1 0.00001 1])
xlabel('h/\delta')
title('Error of homogenized tensor')




==> graphics/graph_singlescale_quadrature_q1_q1.m <==
% result for quadrature test single scale using q1-q1 

clear;

% delta=epsilon
% dirichlet coupling

H=[1/4 1/8 1/16 1/32 1/64 1/128];

l2err=zeros(size(H,2),4);
h1err=zeros(size(H,2),4);
a0err=zeros(size(H,2),4);

% H=1/4
l2err(1,:)=[2.5524744E-02  3.0401932E-02  3.0392098E-02  3.0392107E-02 ] ;
h1err(1,:)=[4.9965394E-01  5.0137230E-01  5.0136781E-01  5.0136781E-01 ] ;
a0err(1,:)=[2.3514479E-08  4.3490777E-08  5.0305567E-08  5.4603194E-08 ] ;

% H=1/8
l2err(2,:)=[6.4131737E-03  7.6016437E-03  7.6010413E-03  7.6010418E-03 ] ;
h1err(2,:)=[2.5129833E-01  2.5151391E-01  2.5151377E-01  2.5151377E-01 ] ;
a0err(2,:)=[5.9096342E-09  1.0682949E-08  1.3572611E-08  1.4842491E-08 ] ;

% H=1/16
l2err(3,:)=[1.6056404E-03  1.9006579E-03  1.9006204E-03  1.9006206E-03 ] ;
h1err(3,:)=[1.2584691E-01  1.2587388E-01  1.2587387E-01  1.2587387E-01 ] ;
a0err(3,:)=[1.4709071E-09  2.6730198E-09  3.3400666E-09  3.6481467E-09 ] ;

% H=1/32
l2err(4,:)=[4.0160034E-04  4.7521507E-04  4.7521261E-04  4.7521286E-04 ] ;
h1err(4,:)=[6.2948599E-02  6.2951970E-02  6.2951970E-02  6.2951970E-02 ] ;
a0err(4,:)=[3.6924744E-10  6.5504990E-10  8.3205799E-10  9.1877676E-10 ] ;

% % H=1/64
% l2err(5,:)=[];
% h1err(5,:)=[];
% a0err(5,:)=[];
% 
% % H=1/128
% l2err(6,:)=[];
% h1err(6,:)=[];
% a0err(6,:)=[];

figure(1)
loglog(H,l2err(:,1),'ro-')
hold on
loglog(H,l2err(:,2),'ms-')
hold on
loglog(H,l2err(:,3),'k^-')
hold on
loglog(H,l2err(:,4),'bd-')
% hold on
% loglog(H,l2err(:,5),'r^-')
% hold on
% loglog(H,l2err(:,6),'b^-')
% hold on
% loglog(H,l2err(:,7),'k^-')
% hold on
% loglog(H,l2err(:,8),'m^-')
grid on
legend('2-pt','3-pt','4-pt','5-pt','location','southeast')
xlabel('H')
title('Error in L^2')

figure(2)
loglog(H,h1err(:,1),'ro-')
hold on
loglog(H,h1err(:,2),'ms-')
hold on
loglog(H,h1err(:,3),'k^-')
hold on
loglog(H,h1err(:,4),'bd-')
% hold on
% loglog(H,h1err(:,5),'r^-')
% hold on
% loglog(H,h1err(:,6),'b^-')
% hold on
% loglog(H,h1err(:,7),'k^-')
% hold on
% loglog(H,h1err(:,8),'m^-')
grid on
legend('2-pt','3-pt','4-pt','5-pt','location','southeast')
xlabel('H')
title('Error in H^1')

figure(3)
loglog(H,a0err(:,1),'ro-')
hold on
loglog(H,a0err(:,2),'ms-')
hold on
loglog(H,a0err(:,3),'k^-')
hold on
loglog(H,a0err(:,4),'bd-')
grid on
legend('2-pt','3-pt','4-pt','5-pt','location','southeast')
axis([0.001 1 0.00001 1])
xlabel('h/\delta')
title('Error of homogenized tensor')






==> graphics/graph_two_scale_peri_off_diag_dssy_dssy.m <==
% result for ex12 peri-dssy-dssy

clear;

% epsilon=1/1000
% eps: periodic coupling
% H = 1/2, 1/4, 1/8, 1/16, 1/32, 1/64
% h/delta = 1/4, 1/8, 1/16, 1/32, 1/64 for peri.
% delta = epsilon

H=[1/2 1/4 1/8 1/16 1/32 1/64];
h_e=[1/4 1/8 1/16 1/32 1/64];

l2err=zeros(size(H,2),size(h_e,2));
h1err=zeros(size(H,2),size(h_e,2));
a0err=zeros(size(H,2),size(h_e,2));

% H=1/2
l2err(1,:)=[1.2314364E-01 1.2334649E-01 1.2339809E-01 1.2341128E-01 1.2341459E-01];
h1err(1,:)=[1.4017549E+00 1.4035259E+00 1.4039685E+00 1.4040810E+00 1.4041093E+00];
a0err(1,:)=[1.8506662E-02 4.6580534E-03 1.3382403E-03 4.9473795E-04 2.8298820E-04];

% H=1/4
l2err(2,:)=[3.0608079E-02 3.0678164E-02 3.0700361E-02 3.0706264E-02 3.0707762E-02];
h1err(2,:)=[7.1916657E-01 7.1997529E-01 7.2019029E-01 7.2024516E-01 7.2025895E-01];
a0err(2,:)=[1.8569975E-02 4.7309021E-03 1.3345570E-03 5.6659651E-04 3.8160936E-04];

% H=1/8
l2err(3,:)=[7.6535745E-03 7.6382829E-03 7.6501452E-03 7.6541754E-03 7.6552519E-03];
h1err(3,:)=[3.6144611E-01 3.6182677E-01 3.6193113E-01 3.6195812E-01 3.6196493E-01];
a0err(3,:)=[1.9203075E-02 4.7070443E-03 1.2235621E-03 4.1655795E-04 2.2235435E-04];

% H=1/16
l2err(4,:)=[2.1183579E-03 1.9143035E-03 1.9088432E-03 1.9114968E-03 1.9124193E-03];
h1err(4,:)=[1.8101729E-01 1.8113998E-01 1.8118832E-01 1.8120154E-01 1.8120491E-01];
a0err(4,:)=[1.6791672E-02 4.7356354E-03 1.3065394E-03 5.1288115E-04 3.2755558E-04];

% H=1/32
l2err(5,:)=[1.1747727E-03 5.4356470E-04 4.7868746E-04 4.7716412E-04 4.7780786E-04];
h1err(5,:)=[9.0644137E-02 9.0605515E-02 9.0622341E-02 9.0628474E-02 9.0630132E-02];
a0err(5,:)=[1.7820043E-02 4.7496624E-03 1.3398742E-03 5.6168664E-04 3.8793513E-04];

% H=1/64
l2err(6,:)=[1.1159445E-03 3.0980318E-04 1.3636044E-04 1.1967445E-04 1.1928552E-04];
h1err(6,:)=[4.5551094E-02 4.5321877E-02 4.5315649E-02 4.5317774E-02 4.5318544E-02];
a0err(6,:)=[1.9018635E-02 4.7479517E-03 1.3503200E-03 5.7347484E-04 3.9531427E-04];

figure(1)
loglog(H,l2err(:,1),'ro-')
hold on
loglog(H,l2err(:,2),'b^-')
hold on
loglog(H,l2err(:,3),'ks-')
hold on
loglog(H,l2err(:,4),'m*-')
hold on
loglog(H,l2err(:,5),'rd')
% hold on
% loglog(H,l2err(:,6),'b^-')
% hold on
% loglog(H,l2err(:,7),'k^-')
% hold on
% loglog(H,l2err(:,8),'m^-')
grid on
legend('h/\epsilon=1/4','h/\epsilon=1/8','h/\epsilon=1/16','h/\epsilon=1/32','h/\epsilon=1/64','h/\epsilon=1/128','h/\epsilon=1/256','h/\epsilon=1/512','location','southeast')
xlabel('H')
title('Error in ||\cdot||_0')
set(gca,'fontsize',20)

figure(2)
loglog(H,h1err(:,1),'ro-')
hold on
loglog(H,h1err(:,2),'b^-')
hold on
loglog(H,h1err(:,3),'ks-')
hold on
loglog(H,h1err(:,4),'m*-')
hold on
loglog(H,h1err(:,5),'rd-')
% hold on
% loglog(H,h1err(:,6),'b^-')
% hold on
% loglog(H,h1err(:,7),'k^-')
% hold on
% loglog(H,h1err(:,8),'m^-')
grid on
legend('h/\epsilon=1/4','h/\epsilon=1/8','h/\epsilon=1/16','h/\epsilon=1/32','h/\epsilon=1/64','h/\epsilon=1/128','h/\epsilon=1/256','h/\epsilon=1/512','location','southeast')
xlabel('H')
title('Error in |\cdot|_{1,H}')
set(gca,'fontsize',20)

figure(3)
loglog(h_e,a0err(1,:),'ro-')
grid on
axis([0.001 1 0.00001 1])
xlabel('h/\epsilon')
title('Error of homogenized tensor')



